Belyi map for the sporadic group J2

We present a genus 0 Belyi map for the sporadic Janko group J2 of degree 280. As a consequence we obtain a polynomial having Aut(J2) as a Galois group over K(t) where K is a number field of degree 10.

==> anc/janko2.txt <==
/*
Belyi map f = p/q = 1 + r/q for Janko 2 of degree 280 (Magma-readable file)
Notation corresponds to the paper.
*/

PQ<T> := PolynomialRing(Rationals());
K := NumberField(T^10 - T^9 - 4*T^8 - 2*T^7 + 65*T^6 + 27*T^5 + 11*T^4 - 89*T^3 + 25*T^2 - 13*T + 1);
PK<X> := PolynomialRing(K);

x := Sym(280) ! (1, 230)(2, 48)(3, 8)(4, 77)(5, 96)(6, 46)(7, 215)(9, 122)(11, 226)(13, 100)(14, 161)(15, 52)(16, 151)(17, 80)(18, 251)(19, 265)(20, 209)(21, 24)(22, 139)(23, 74)(25, 232)(26, 118)(27, 66)(28, 54)(29, 34)(30, 128)(31, 234)(32, 195)(33, 87)(35, 120)(36, 83)(37, 146)(38, 218)(39, 229)(40, 149)(41, 217)(42, 43)(44, 266)(45, 157)(47, 95)(51, 63)(53, 248)(55, 67)(56, 114)(57, 244)(58, 119)(59, 242)(60, 237)(61, 249)(64, 104)(65, 180)(68, 185)(69, 173)(70, 81)(71, 208)(72, 137)(75, 125)(76, 141)(78, 103)(79, 188)(82, 153)(84, 182)(85, 220)(86, 89)(88, 227)(90, 147)(91, 158)(92, 264)(93, 167)(94, 196)(97, 270)(98, 250)(99, 263)(101, 199)(102, 133)(105, 177)(106, 203)(107, 279)(108, 278)(111, 238)(112, 134)(115, 168)(117, 240)(121, 262)(123, 271)(124, 212)(126, 233)(127, 142)(129, 206)(130, 131)(132, 176)(135, 210)(136, 183)(138, 259)(140, 258)(143, 204)(144, 273)(145, 191)(148, 267)(150, 189)(152, 255)(154, 213)(155, 260)(156, 172)(159, 187)(160, 190)(162, 268)(163, 192)(164, 178)(165, 169)(166, 275)(170, 274)(171, 252)(174, 247)(175, 179)(181, 207)(184, 223)(186, 211)(193, 257)(194, 256)(197, 254)(200, 246)(202, 221)(205, 224)(214, 245)(216, 241)(219, 276)(222, 239)(225, 253)(228, 261)(231, 269)(235, 280)(236, 243)(272, 277);
y := Sym(280) ! (1, 69, 269, 102, 88, 71, 83)(2, 254, 143, 226, 117, 238, 134)(3, 163, 30, 174, 181, 162, 152)(4, 131, 154, 160, 230, 249, 158)(5, 54, 46, 245, 111, 184, 231)(6, 256, 132, 201, 200, 15, 271)(7, 161, 229, 136, 171, 29, 34)(8, 141, 209, 133, 223, 240, 66)(9, 207, 126, 156, 191, 261, 228)(10, 185, 129, 100, 97, 58, 147)(11, 225, 39, 220, 41, 192, 27)(12, 265, 241, 110, 144, 42, 151)(13, 280, 48, 124, 237, 108, 224)(14, 187, 266, 193, 72, 67, 85)(16, 103, 47, 264, 135, 186, 19)(17, 114, 227, 20, 53, 148, 80)(18, 98, 65, 118, 274, 89, 257)(21, 244, 157, 276, 250, 32, 62)(22, 242, 116, 25, 208, 56, 267)(23, 87, 127, 79, 45, 221, 239)(24, 195, 251, 44, 189, 95, 94)(26, 64, 168, 40, 278, 199, 155)(28, 169, 275, 172, 243, 125, 194)(31, 93, 81, 183, 253, 204, 37)(33, 120, 35, 74, 279, 115, 203)(36, 232, 59, 259, 91, 113, 61)(38, 236, 233, 247, 99, 170, 260)(43, 175, 121, 202, 57, 196, 78)(49, 146, 197, 235, 206, 277, 234)(50, 137, 86, 263, 128, 217, 55)(51, 77, 138, 139, 248, 76, 255)(52, 164, 212, 112, 214, 123, 198)(60, 178, 246, 176, 75, 218, 101)(63, 268, 122, 145, 166, 177, 130)(68, 90, 182, 210, 82, 167, 272)(70, 153, 92, 150, 159, 215, 252)(73, 142, 106, 104, 180, 219, 188)(84, 119, 258, 179, 273, 216, 211)(96, 173, 190, 109, 213, 105, 165)(107, 222, 262, 140, 270, 205, 149);
z := Inverse(x * y);

J2 := sub<Sym(280) | x,y>;

pfac := [
<X^2 + 1/8142450757*(-6549553966*K.1^9 + 31600178924*K.1^8 + 15741671098*K.1^7 - 116511693160*K.1^6 - 519686948032*K.1^5 + 1504537376612*K.1^4 + 1504475287794*K.1^3 + 313822661482*K.1^2 - 2615951219230*K.1 + 405829021898)*X + 1/8142450757*(13702725884440*K.1^9 - 44209874921013*K.1^8 - 30463048206756*K.1^7 + 103465700930514*K.1^6 + 974815993282222*K.1^5 - 1612660641692812*K.1^4 - 1082593382412019*K.1^3 - 1551718142813751*K.1^2 + 3137044236035714*K.1 - 313223382720595), 2>,
<X^12 + 1/1163207251*(-96980130552*K.1^9 + 187415270478*K.1^8 + 326804458152*K.1^7 - 208817092470*K.1^6 - 6587829191565*K.1^5 + 3247476607533*K.1^4 + 3269843611155*K.1^3 + 9688316000919*K.1^2 - 10271057746569*K.1 + 689450729271)*X^11 + 1/1163207251*(-266957019436632*K.1^9 + 158396678012529*K.1^8 + 1190760607351170*K.1^7 + 971254647385797*K.1^6 - 17208869227232859*K.1^5 - 14368223052331086*K.1^4 - 4965013526260422*K.1^3 + 24094315878611685*K.1^2 + 3692438108740983*K.1 - 548665720105182)*X^10 + 1/1163207251*(233580116932587266*K.1^9 - 256247387087923511*K.1^8 - 944764777590201824*K.1^7 - 346063688161607832*K.1^6 + 15366051185652391686*K.1^5 + 4909181119497619257*K.1^4 - 203062823402303667*K.1^3 - 22120517105725245727*K.1^2 + 7606857030092444108*K.1 - 484314963130468719)*X^9 + 1/1163207251*(20424053394900692901*K.1^9 + 23345147482090292007*K.1^8 - 120320097983854151661*K.1^7 - 225756753234468345243*K.1^6 + 1222495595223160752342*K.1^5 + 3407211168915584533320*K.1^4 + 1756159615324753349913*K.1^3 - 1501676351974822890222*K.1^2 - 3561635863135610069022*K.1 + 317922001979473742220)*X^8 + 1/1163207251*(-39817662381109506654324*K.1^9 + 34410482499781194400026*K.1^8 + 168797786622841589358888*K.1^7 + 98524854173430461677464*K.1^6 - 2595490635639897331046730*K.1^5 - 1440196049811821452290594*K.1^4 - 317609640589406825950533*K.1^3 + 3686649029432443574779005*K.1^2 - 450303494105668397662962*K.1 + 10809886052714323620870)*X^7 + 1/1163207251*(4003455522548547941198235*K.1^9 - 6563581661334667402311471*K.1^8 - 14401212468305585258590743*K.1^7 + 3340680839912735174617947*K.1^6 + 269121130566173202979751049*K.1^5 - 57197077373917862382008259*K.1^4 - 87601398591445228228143597*K.1^3 - 399985242212829046527650655*K.1^2 + 331367722969470309064072389*K.1 - 25535461613432216915077005)*X^6 + 1/1163207251*(1126903161359090719010255526*K.1^9 - 666074624675552733628097127*K.1^8 - 5031937341465522097640375394*K.1^7 - 4102592272299416176545160701*K.1^6 + 72645947506828650572465969070*K.1^5 + 60795185999599804917964656780*K.1^4 + 20859332486711435228999602107*K.1^3 - 101449849386714773656578222150*K.1^2 - 15688963473045854358864999231*K.1 + 2176649521499498285818824138)*X^5 + 1/1163207251*(-156555558455105170257175437705*K.1^9 + 173836612883795263222825945386*K.1^8 + 631621726128594994768978726620*K.1^7 + 223040158297542983146238763912*K.1^6 - 10305704303082973864529479199520*K.1^5 - 3154114929506001635971421567109*K.1^4 + 226436586543341740179811525185*K.1^3 + 14856271569634679776869215831919*K.1^2 - 5322664690123031099168802867657*K.1 + 354376009934295168185084950083)*X^4 + 1/1163207251*(-3489138145513152413877448678076*K.1^9 - 1456582543512589866798223985370*K.1^8 + 18490994487474296531310723490156*K.1^7 + 27725921475188165562596997942437*K.1^6 - 215664286676365137193985782634052*K.1^5 - 417260964582682003785394221184917*K.1^4 - 200322639376382766379390320537023*K.1^3 + 280912013714669997843681491010252*K.1^2 + 373085945180288114155458385394507*K.1 - 34470420072575473125324802172138)*X^3 + 1/1163207251*(666013351990067729994293133411345*K.1^9 - 635273249745178358647479802173006*K.1^8 - 2773560981556295596515485196326856*K.1^7 - 1393653149906019933779988462298596*K.1^6 + 43568806044925112583314659252561581*K.1^5 + 20204219344606513558027010076668529*K.1^4 + 3039782371473586945407448141892016*K.1^3 - 62224612556075013220555534285615587*K.1^2 + 13021565808593152077968822515067421*K.1 - 660848112091223147159970167674803)*X^2 + 1/1163207251*(4185519808968737534618333239048086*K.1^9 + 2848262002614239081172305620557594*K.1^8 - 23107257964288187638905172109501142*K.1^7 - 37947922042327380451760115825411993*K.1^6 + 255872077920480067285816232055537798*K.1^5 + 572238237027691262565802810269063780*K.1^4 + 281807938490646907075710892205773899*K.1^3 - 327186712798325097007020078960935346*K.1^2 - 549327380342959167225481558132873557*K.1 + 51380315952782719731402522378430314)*X + 1/1163207251*(-200286081324718334032485070044336596*K.1^9 + 228266667391683535973060734980101846*K.1^8 + 802731637149361426996922097306270035*K.1^7 + 260600950373833474415083021677129086*K.1^6 - 13197820737549953266485229572597118905*K.1^5 - 3651514654082777966908683188222582670*K.1^4 + 486194188344624769835617779469320077*K.1^3 + 19040269431502482175027491402738659365*K.1^2 - 7356750948077683050237713253633472223*K.1 + 542037862827229433737784671698790928), 2>,
<X^12 + 1/1163207251*(1989164723632*K.1^9 - 1722697207980*K.1^8 - 8187500000096*K.1^7 - 5093347080136*K.1^6 + 128650204188966*K.1^5 + 70982211865690*K.1^4 + 31341310735938*K.1^3 - 173938805552418*K.1^2 + 27143044507900*K.1 - 23186822557080)*X^11 + 1/1163207251*(-14924193998010879*K.1^9 + 13554799989714289*K.1^8 + 60966793270921098*K.1^7 + 35438200088412166*K.1^6 - 966956506273898629*K.1^5 - 491814725110096206*K.1^4 - 207571937848558037*K.1^3 + 1311337310621750601*K.1^2 - 252487050640915689*K.1 + 168321209348627515)*X^10 + 1/1163207251*(-5224741830330575174*K.1^9 + 4723630409106912218*K.1^8 + 21329711095419487488*K.1^7 + 12518647051984274456*K.1^6 - 338316671566041430336*K.1^5 - 173476089237790588288*K.1^4 - 75578951840847873092*K.1^3 + 457207947001153334942*K.1^2 - 86795607176374996424*K.1 + 61846218364229339998)*X^9 + 1/1163207251*(-711018055170335665113*K.1^9 + 689808874753943947728*K.1^8 + 2862064654425329486772*K.1^7 + 1504540601298564462681*K.1^6 - 46156331474224877381859*K.1^5 - 20546476592312437683279*K.1^4 - 8587353483771908515299*K.1^3 + 62601559556701287700269*K.1^2 - 16140652521444239631999*K.1 + 8910608990846081536908)*X^8 + 1/1163207251*(-66047151834379040304204*K.1^9 + 62173437371553048631680*K.1^8 + 273155432411219979808710*K.1^7 + 143656413966145499070126*K.1^6 - 4307300163920111855916234*K.1^5 - 2049711751947740543586360*K.1^4 - 500252336311051336058304*K.1^3 + 6050491025498961963891804*K.1^2 - 1248112808455660368209082*K.1 + 291425032139588047740054)*X^7 + 1/1163207251*(9969247308965814067903878*K.1^9 - 13152251219083355838328503*K.1^8 - 37332086524472975661048615*K.1^7 - 6175689785037067542250638*K.1^6 + 656688449065938251868957021*K.1^5 + 61791371179543969046961477*K.1^4 - 19184466190077583173610347*K.1^3 - 914166108331949601629473779*K.1^2 + 546740332855207429890593619*K.1 - 145406261493753765522513606)*X^6 + 1/1163207251*(3698349203541418162960868364*K.1^9 - 3316369982207925166492720734*K.1^8 - 15405196640460322336082675700*K.1^7 - 8768044305568407611041035618*K.1^6 + 240639912985807944392499460188*K.1^5 + 125429798113669591355161527690*K.1^4 + 36116550117327606122641744656*K.1^3 - 336001070731762981797292553922*K.1^2 + 55145198745141695201684809974*K.1 - 17613020461769663306917344300)*X^5 + 1/1163207251*(-651124948991469675929398215*K.1^9 + 106405054099951206854164458306*K.1^8 - 81254866296572673814236993093*K.1^7 - 452898242816249343827260563198*K.1^6 - 336407540617581477199274053146*K.1^5 + 6854505865314382504865655063090*K.1^4 + 4307217741420607438617533220291*K.1^3 + 1215008130899110881339604785321*K.1^2 - 9720486753835012456945342079664*K.1 + 511386946309039206636975224829)*X^4 + 1/1163207251*(-36489756595171529774180497473200*K.1^9 + 33054352767082827183604816127502*K.1^8 + 152652560915553895775772648789802*K.1^7 + 84391125258768986592848970769898*K.1^6 - 2379180470258597118695559826020654*K.1^5 - 1218658277045898113091799750724658*K.1^4 - 283030732188745624533545153996294*K.1^3 + 3359273738922081333555489772620456*K.1^2 - 561971959961244449951134505388688*K.1 + 91206639170577299847996773721754)*X^3 + 1/1163207251*(-556114713702766973031295462939679*K.1^9 - 222574816919176282956475918690872*K.1^8 + 2889816104848244508903228686378374*K.1^7 + 4414728348507490588070255080447049*K.1^6 - 34184425843950463185082600485497775*K.1^5 - 65732426993210124707855965702487627*K.1^4 - 34763613668940683627358085707427224*K.1^3 + 42675067619810585570065513190157957*K.1^2 + 57927465321508960110283236066461014*K.1 - 915101711744944193846506650436143)*X^2 + 1/1163207251*(61703275539949033306154558597644908*K.1^9 - 68164045181188887566670622888110854*K.1^8 - 250549184698174773094504443839587770*K.1^7 - 88420753880198120053781294097839894*K.1^6 + 4066570823313171245374929622310334056*K.1^5 + 1269874437041444820537145430177266326*K.1^4 - 161174727282115638054757064221071200*K.1^3 - 5909937687220173901367384873070969918*K.1^2 + 2047873705931811524892533305817940720*K.1 - 16945885508383856656748943688087382)*X + 1/1163207251*(531710791574529059887353104166611649*K.1^9 - 280436723268792081231155478936607356*K.1^8 - 2441986698103355162728492957756552526*K.1^7 - 2050829777579105565038160010096997129*K.1^6 + 34360113037679000374988547261547917971*K.1^5 + 31007434598467237851692632996182013346*K.1^4 + 8570114722362622371767713544997429510*K.1^3 - 49308739183544827766108849359375983116*K.1^2 - 11048313524764624066582307924085960282*K.1 + 4915757686852213187937846970195812009), 1>,
<X^30 + 1/1163207251*(-345869527242*K.1^9 + 499030304814*K.1^8 + 1286408031984*K.1^7 - 2270915340*K.1^6 - 22981003511556*K.1^5 + 609478119684*K.1^4 + 3938872528788*K.1^3 + 32384122363020*K.1^2 - 21744484299870*K.1 + 3025336083414)*X^29 + 1/1163207251*(-1001681631692751*K.1^9 + 552872043840090*K.1^8 + 4491790089256374*K.1^7 + 3831562208694417*K.1^6 - 64409244390196995*K.1^5 - 56619226740373161*K.1^4 - 20917169646087375*K.1^3 + 89754025318452504*K.1^2 + 18119586964430901*K.1 - 2091218193268878)*X^28 + 1/1163207251*(2351181040883024444*K.1^9 - 2400408757143322502*K.1^8 - 9666333454146569228*K.1^7 - 4235755466366766498*K.1^6 + 154239814217227559286*K.1^5 + 61043494717749056112*K.1^4 + 4289449139496861852*K.1^3 - 220944053530578231802*K.1^2 + 60554143184999528318*K.1 - 3523132747653884448)*X^27 + 1/1163207251*(-424095115113638644752*K.1^9 + 1406249289482709415797*K.1^8 + 936945442151818422930*K.1^7 - 3385451576604436044417*K.1^6 - 30385765564074530811810*K.1^5 + 52323393215894756094405*K.1^4 + 36691159451630797597689*K.1^3 + 49265556565556226642192*K.1^2 - 100864361420238053808666*K.1 + 8350819811009772900084)*X^26 + 1/1163207251*(-2278339932494079144974052*K.1^9 + 1553411240278684557760890*K.1^8 + 10002096093522640335735834*K.1^7 + 7411273727402525863817430*K.1^6 - 147416484612606676956748512*K.1^5 - 109450773925943928499402236*K.1^4 - 34215328903210042118271822*K.1^3 + 206996952340218424160681100*K.1^2 + 12591885151908983683927638*K.1 - 2657499063762812621391270)*X^25 + 1/1163207251*(1710619830188617547645614485*K.1^9 - 1906925105780750114803604790*K.1^8 - 6895672630473161793160735182*K.1^7 - 2404820225027787997121577198*K.1^6 + 112628018288309464611151022772*K.1^5 + 33976962112830359582411864892*K.1^4 - 2788579938989099370509894196*K.1^3 - 162413220026314894247190671832*K.1^2 + 58867472041681229934198733629*K.1 - 3918979574860986951465263625)*X^24 + 1/1163207251*(90094361766003671304695808312*K.1^9 + 309394581697648506363706868868*K.1^8 - 702386985877233322137527920284*K.1^7 - 1876009237883098555755055396104*K.1^6 + 4853374737218042004617094227556*K.1^5 + 28462713801391900389975417260064*K.1^4 + 15651044556124371852485468413476*K.1^3 - 4681311377736621833043054165738*K.1^2 - 34701685001361516928107814464384*K.1 + 3033380552074259954474088646020)*X^23 + 1/1163207251*(-496881634185680044000571903253429*K.1^9 + 387601246007024140026774917146161*K.1^8 + 2140697819446731206015003995307148*K.1^7 + 1408339297251110740114097379551709*K.1^6 - 32277530282584701188755145072383803*K.1^5 - 20693310553170581177062974231213633*K.1^4 - 5595839921457251661752902797050925*K.1^3 + 45609199815417332498779351772676663*K.1^2 - 1751920696320893676919130474970432*K.1 - 190115382845384320607065242999387)*X^22 + 1/1163207251*(148244551162225339008931907986002576*K.1^9 - 183783043968466064519039551825215402*K.1^8 - 582254277354625050861255777915453210*K.1^7 - 129312728776210121621300912838316554*K.1^6 + 9809192300932454412502053462693233232*K.1^5 + 1738748037544911360331417765473807456*K.1^4 - 955720451669727250295352806202278574*K.1^3 - 14249382436228980251489777314385825952*K.1^2 + 6808026072064659516054592307341488456*K.1 - 484518117166139814000474637635147312)*X^21 + 1/1163207251*(20579918701445892671623913438216994078*K.1^9 + 2149822692870355677095408594430292815*K.1^8 - 103730113795605256602961706376483716979*K.1^7 - 136037763305949164313004606831030707870*K.1^6 + 1288977061290055886183571684005157090171*K.1^5 + 2041857016418605875581429668544873606226*K.1^4 + 933490872044336869417059608177810200089*K.1^3 - 1717328049428239410921011090333397559332*K.1^2 - 1606478733437055490247303320461901726182*K.1 + 151956310067080484971275883399216861674)*X^20 + 1/1163207251*(-16632399592734301902840211419204402917388*K.1^9 + 14715434041211259465216775155808750810602*K.1^8 + 70214945733250480178719782047051369989932*K.1^7 + 39710669300957394537188313145859254629018*K.1^6 - 1085020942786395360041266259923332717354522*K.1^5 - 579362050553561109993848341908960245219292*K.1^4 - 120254696645084474924116994982088872667662*K.1^3 + 1543092124338015093930092413536993722925978*K.1^2 - 219209160505683518449786215128207353519386*K.1 + 7462898204232868463166653591788109540436)*X^19 + 1/1163207251*(1598477367223536188408815098703050376709079*K.1^9 - 2576711478288353503340690959414598499137124*K.1^8 - 5785666653208104693244945391566934072432793*K.1^7 + 1145660788604939480640639916491868442657664*K.1^6 + 107334724801261208888839506660367212807438723*K.1^5 - 19979767644121953850668687227128488460452018*K.1^4 - 33234755839995359355849425954270844822372834*K.1^3 - 159252797534956592374759180063216889001459417*K.1^2 + 128292891394569802180204620641030363100112464*K.1 - 9945361356564946521189268024641183849880710)*X^18 + 1/1163207251*(472198408603695262680853349774962565355686076*K.1^9 - 272660733689527669633751569978604242946286972*K.1^8 - 2113528777032147269127838175443505836856361228*K.1^7 - 1746858861457333870496912507275405745180464854*K.1^6 + 30422218055377541105412771955845129324292616064*K.1^5 + 25893032242695737270587530141777619177536397686*K.1^4 + 9007918255268298963962323728474883915134534402*K.1^3 - 42440029290491061693781668368710058665522310028*K.1^2 - 7161374656643198109446999337974936489109633516*K.1 + 936773687698300121827685934241580867854870266)*X^17 + 1/1163207251*(-89383061574816517564294725607058144065661582475*K.1^9 + 101072360452293269324110848388249009533389463594*K.1^8 + 359129462310383564487649386971735261328370792968*K.1^7 + 119535694828565945240255907804464412737677731456*K.1^6 - 5888772691845317038115399529132205009913054786052*K.1^5 - 1682195845267251222115623699352908182284913409045*K.1^4 + 201034965114696969684834422995550651827409262459*K.1^3 + 8499752917385220634782638508545646910891501260867*K.1^2 - 3206499116488769140840309038886945963241673638319*K.1 + 214783506152338806302597052764075392038471906408)*X^16 + 1/1163207251*(-6083395479472143587706192393308777717402456804694*K.1^9 + 601498160567067492827336258681687564406187762476*K.1^8 + 29638588693685327105915904743010569750381146579434*K.1^7 + 34932274401331848803548259109401943904060596482742*K.1^6 - 384274212295626401477456787228050325849187929702756*K.1^5 - 523061329198693553968002553161370616540963425815114*K.1^4 - 228260564436853277987252634193001795386717693725540*K.1^3 + 519308359728336218325839726779610506520250767277456*K.1^2 + 360785345435967323517620985521463941893273908649662*K.1 - 35129982618551790090795258605024012923254003163842)*X^15 + 1/1163207251*(2125694900349896145472776924588509836876090977063336*K.1^9 - 2138802218986656623621806890469417806854978781474090*K.1^8 - 8760086681475970264195435295176981366408720666441686*K.1^7 - 3973458921539125810023074899034501290573236247042866*K.1^6 + 139349328482632454823008248142117020580506311220430178*K.1^5 + 57246098922923100906910647944083121243888419138185297*K.1^4 + 5424360692730239369661842893267116392574499576375896*K.1^3 - 199645117366773883516048890199659422151452794798606311*K.1^2 + 51823439533660362638533979693147317307051309121326622*K.1 - 3003649191468323226251238324622603488546977321085756)*X^14 + 1/1163207251*(29708545796051837415735426197222249484173235395623278*K.1^9 + 71245495053722099719093937419759420766904539139379368*K.1^8 - 206151363100513221912714065828328571119027970162229622*K.1^7 - 487256148756754841709941163302078309898456088095938124*K.1^6 + 1681477230046446694867660585813297077044570821879689708*K.1^5 + 7382628675916260859649923785091619275163527397601250200*K.1^4 + 3973614112462108608745883469684439288598394092417062446*K.1^3 - 1836826227362260547477582002118869176250967399433943122*K.1^2 - 8604428155814535399475182727266526169980982332752279864*K.1 + 759770861126762724451882215596237586821278813820132022)*X^13 + 1/1163207251*(-33150077766735070372350211911218025183275578100170317597*K.1^9 + 29486095623987581915596179201784407077650002437463520857*K.1^8 + 139815127986912368072791411648774706241941625974055357060*K.1^7 + 78478880870204418438352324679725488981256547602690957587*K.1^6 - 2162967095037520703176935841176511476378446679585371836176*K.1^5 - 1144524793239406689650424180591545115800424594880505120556*K.1^4 - 233686507645333878563368890767824344619842224245049852346*K.1^3 + 3076981637304007657100873757010109615154543802566877961511*K.1^2 - 451373630275454001980266956116969335524756044231202117720*K.1 + 16187465408359109681849544828989808936028411593775752951)*X^12 + 1/1163207251*(786531851584655843833547579680214798606048188742016903612*K.1^9 - 1841189916779422357504256480329351218335934461399522729490*K.1^8 - 2372270545697908236965528003307687051208813164594827027886*K.1^7 + 3011051414301336067225287265495150038618592340221498506630*K.1^6 + 54322411257147510489445137095747570205475244141074289075082*K.1^5 - 47145609464439018173090970153272517422004822786954703957176*K.1^4 - 38449961677465699114071460620274497854448854137724526973788*K.1^3 - 83765845431143908747008824801513841697378094901346600295130*K.1^2 + 116007940006800270302000088332195201974550016253415577088242*K.1 - 9436615802248307183180087041583544795096299090076316394676)*X^11 + 1/1163207251*(273740820430604112906018995047412148813804759490286687411910*K.1^9 - 212692184549457313919231749857347645297842720674454042146894*K.1^8 - 1180028377377624469022874459460545255109039891714041733546329*K.1^7 - 779495941975765882326815039896034570297072149225535291692320*K.1^6 + 17779949342816328688988049742468603580911184649678581694119031*K.1^5 + 11455213851014206720223390580581119681914913581910098274593132*K.1^4 + 3116597364155956067345464052155515974236356486977968434688641*K.1^3 - 25118177684397109978892770381243688630001379500109267691853666*K.1^2 + 887020477067251465521262916148833172422305572175289343187356*K.1 + 110233449535187991342879324038538567127719480692388597464205)*X^10 + 1/1163207251*(-10731004293231793196349968347384356353179619688219868971391866*K.1^9 + 16654892155174700133995175016357868879232999157373010983304456*K.1^8 + 39373773860067465425462116413151513022655800030923130389789530*K.1^7 - 4945691971933273575734368199908679869941948869287614792217464*K.1^6 - 718876829404445405889354374313993496141802719701811055774493216*K.1^5 + 92261132549224689761009162834946701464986126273848793919425642*K.1^4 + 198359388735135205080604440764347454228485055244941272431467802*K.1^3 + 1063066457937275966073987765958004997432018031299306546107584950*K.1^2 - 801924102773653581590049458010364494147117981535698119175147774*K.1 + 61616068977518977718500686616150545765872632111966971111106488)*X^9 + 1/1163207251*(-1234866205805432996728895056316282959995730857607691941137618798*K.1^9 + 841798677873903770162067429196260408040243261435199610985482081*K.1^8 + 5420607725248174230256480257968816655506217370364123571177612183*K.1^7 + 4018674401757989460112938937258461088329743180081432777142506892*K.1^6 - 79897177562080089852004559967902518795062150501445790274622961757*K.1^5 - 59334116418048215906186444267936662870323994962513235802070078255*K.1^4 - 18594354751985656856087379569445756926842413470995873330087778094*K.1^3 + 112200714925018109514953297751626877670085620499913080046454794948*K.1^2 + 6852416514235683235542859132931175926872563148475711236614861948*K.1 - 1429951921355249722438676767127695058027899463476564879043145861)*X^8 + 1/1163207251*(51024050057108555441489564330184596294998020883561265290759493304*K.1^9 - 68810338921024984103343377083524722769120105884189802610653782022*K.1^8 - 195809041185671913821624588505881631586487745011337771302150443158*K.1^7 - 20796012962446171152629689632309949841508394214700827252280720324*K.1^6 + 3390827423803019392542932836997207791727103392837985326179669832154*K.1^5 + 236952438648248253439192229275290122371260866290091637399148279950*K.1^4 - 543122391642139052286441847912094799502116923131772550927625995450*K.1^3 - 4956859144389857252203355264564929583769439164819484013390572626084*K.1^2 + 2855501090108767479071192553631292168726825877087390932308710521202*K.1 - 210639332497154627694367613955225642553352139251377571127460438524)*X^7 + 1/1163207251*(2750632518315254089144131835392548198071078397369093406225414041793*K.1^9 - 1688864686014249537017437708248318235807215651328990890121765259340*K.1^8 - 12228435573369744484745202286466349698075245199893452315124398019410*K.1^7 - 9746394390917899649220369724427896304172831999816170935181306926518*K.1^6 + 177479098807239318914575691263721416038878327420118726380376590392560*K.1^5 + 144285485833516841247330755556487032224183933221592130459266782792113*K.1^4 + 48594039628797347302269223339432034592170653185727639131148903787436*K.1^3 - 248169611322965089068833914249053858366822072979241851703454143978892*K.1^2 - 32440423423411114721873637000818151882529106756660475580581048048147*K.1 + 4663204754379376889447311381267813454616477779133574237530865360116)*X^6 + 1/1163207251*(-80644911738539974564080669783951595388065405452567088904123409095748*K.1^9 + 105771742169183693550996047235015148140694555307580246729077196950808*K.1^8 + 311951758961863501847230915998611694704038487947285167195217686246186*K.1^7 + 45610732012571662413773069829535069612814207855222006726598038562192*K.1^6 - 5351440616358023627471577704495754075715873067680275967748159717484024*K.1^5 - 568780476627881194470250837932348612903345526871385150899820083241330*K.1^4 + 743338575788171249192277004030381370725950538890145125836272791634398*K.1^3 + 7806283606035281458182431211302062069497752446188564151458880890245106*K.1^2 - 4237886882812499339941990011282857016485788787159227094883997924136508*K.1 + 309321913093112391989172554407588945989776285651133340445333211700494)*X^5 + 1/1163207251*(-2241608682136343990029409828296806120420378150249769892744499643726596*K.1^9 + 1461699359170779013830858173999159930400607110841374125284101624172569*K.1^8 + 9894787692875369710998549390899161029226712539632296889686858906490336*K.1^7 + 7578348878772099493536758109684623795385896256583095121708398452273115*K.1^6 - 144859840976995393859769162067783075703490534245441301598359330908715495*K.1^5 - 112027979090739075019436214504031787249672701439311566599586295143132906*K.1^4 - 36312516618772357601372297157947415293930257965154201260638638591087305*K.1^3 + 203047959205540787146032270483556164656581677413861852623986125203691037*K.1^2 + 18562379180886479781093616872486248649444106742071014121272633995265699*K.1 - 3121635686222655636477407103944163510455975576382108718874121017274171)*X^4 + 1/1163207251*(17338472434917780845472038299490735389367243957466418586066620488968756*K.1^9 - 24740894523544381795420856989407467271079170189706650568451065514572472*K.1^8 - 65413602509332408874591254921154033954540505219143462066322984980157626*K.1^7 - 1267590466606449826367155172337607779843846430202855933735092519760772*K.1^6 + 1155811391610411110044021406112678296304125993215453076876425928232048012*K.1^5 - 7896733453790889538896447900874004479801628106058801225329031626391278*K.1^4 - 236933060465873982362586179749369997088191723185353051309075503066665146*K.1^3 - 1697208780592203477738738934492985669932497315598459354804927289818293262*K.1^2 + 1095625535840869911595514403294518733897826946162493940489059586160244146*K.1 - 82318457373939689634071458914106539273504153973984648034747795705782398)*X^3 + 1/1163207251*(-248142197724869187309244481133698116415694520838339274200935903137913494*K.1^9 + 263006458349279674728732141348729201793524593991391393010170333078673706*K.1^8 + 1011554105076552321514993765093160106141250323099401576818087463960644611*K.1^7 + 406930716288442175423875417343806177887535739801851465110894333371490171*K.1^6 - 16301911768611712952922773528505347247869605868386221504335381266771510707*K.1^5 - 5814700815975296520981528773466765533074806064771802933657861372451097416*K.1^4 - 120178901987536434965021388844570708683678232457862562420475868356813070*K.1^3 + 23430612233563521724969953225305061078554341611063195452809526786030347737*K.1^2 - 7279689761798046904181555762735382568837444954767563856505246753520337630*K.1 + 457547782638693643616154974498105801248993191925966888390153677304766619)*X^2 + 1/1163207251*(-4159255971421903426729051452432544011450779828736811900863036473585268162*K.1^9 + 523118170399510321831783353320408598603186120288122646536410720131097812*K.1^8 + 20171441209114463794013586457419121865796774221901605746737167987792143224*K.1^7 + 23405907738779010594013917849783968524322144550361360162609155170245838544*K.1^6 - 263024814912477420036713393172450150206455057598571524328883842580716752718*K.1^5 - 350339067503626471738180889656838779614756194976973415524312857777040177836*K.1^4 - 151754569796758858213770242572765255676537539010107001267567316449202246300*K.1^3 + 356106829807510582541414516749081869539799854868147457478149535683602395316*K.1^2 + 236351595302785878554930632367170944565093818719696948659770102922912449132*K.1 - 23127291719295567356173619077978046766184017984696935630108186738353152462)*X + 1/1163207251*(53327301805766191802740797842264111230356483640535503384134987690171335227*K.1^9 - 69142891247678736806359107918922082471687465556641600939383980964462887471*K.1^8 - 206946248601971151683722456630101580610119341105644811033716952605979859406*K.1^7 - 33572590007241283593315958829432965854209542310429899750741245718093935087*K.1^6 + 3536604825523315802370121259224189469034432695886587399730080396185374072381*K.1^5 + 428175367341458536184287747225736714943361140735935947781569012057044281460*K.1^4 - 460896789545225608138467010979053346113745185607762327701597063122961612084*K.1^3 - 5154570968954243631943414156067709315136506943402274310886097102288999421117*K.1^2 + 2728539346997198549215174012836160791899231920823870886881934370070798336564*K.1 - 197949152334996231842010220843123823259122591535609696635240223673089365468), 2>,
<X^30 + 1/1163207251*(1002337085556*K.1^9 - 760697673708*K.1^8 - 4206470658564*K.1^7 - 3032722114758*K.1^6 + 64499146156170*K.1^5 + 42773434762296*K.1^4 + 20451316664400*K.1^3 - 86464027794150*K.1^2 + 3265861584732*K.1 - 11029596139236)*X^29 + 1/1163207251*(-1787400556863756*K.1^9 + 1515371204308521*K.1^8 + 7495056529113255*K.1^7 + 4626501712564779*K.1^6 - 115966183807481553*K.1^5 - 66254170031241447*K.1^4 - 22279905348119043*K.1^3 + 160509594499050603*K.1^2 - 18679496335330452*K.1 + 9710590767796101)*X^28 + 1/1163207251*(860546085476505314*K.1^9 - 1162793257643840018*K.1^8 - 3283506265530048386*K.1^7 - 354839087396504298*K.1^6 + 57121770397232124318*K.1^5 + 3804766211992139100*K.1^4 - 8155370039123764422*K.1^3 - 82939416214214163658*K.1^2 + 48627506449451841842*K.1 - 5091270561465104412)*X^27 + 1/1163207251*(842574075675188916996*K.1^9 - 471240382634305173846*K.1^8 - 3783004518067002769797*K.1^7 - 3182890178517501417498*K.1^6 + 54240337642579624417725*K.1^5 + 47192452980080874530139*K.1^4 + 16726053175353198811584*K.1^3 - 75536263292056480708533*K.1^2 - 14152364518862409297084*K.1 + 1679732945878578644565)*X^26 + 1/1163207251*(-591533659387885100513706*K.1^9 + 676095013514944420923438*K.1^8 + 2378692203061461833088252*K.1^7 + 754417516647868364501010*K.1^6 - 39025057887111762573846426*K.1^5 - 10687497204625287532161696*K.1^4 + 2122729332154912346878710*K.1^3 + 56668473860892397149978414*K.1^2 - 21780552346981306452563886*K.1 + 757170328101294582391482)*X^25 + 1/1163207251*(22181498880800077497378411*K.1^9 - 124085291559856570387785285*K.1^8 + 5739633621448068611371356*K.1^7 + 383414957761234343283854901*K.1^6 + 1665842601606487544110078764*K.1^5 - 6065159423315992723578134574*K.1^4 - 3028541301348709753201788558*K.1^3 - 2470632044548362165649762659*K.1^2 + 10098490495788060331533183801*K.1 - 2014834891009179723025170861)*X^24 + 1/1163207251*(107753154394708634104829342484*K.1^9 - 91387464218101513012216118958*K.1^8 - 450442324996614514902337525836*K.1^7 - 279824321693201116961170766664*K.1^6 + 6985507325418354869660237384196*K.1^5 + 3987077063054976686507424982722*K.1^4 + 1431148254680172680738467900578*K.1^3 - 9618842671162939108287010579014*K.1^2 + 1158183937136687197735805441148*K.1 - 719400838760062758163937905668)*X^23 + 1/1163207251*(8595335821131551064796925956461*K.1^9 - 26253129221245917554977671104763*K.1^8 - 16956896783203571613077277752067*K.1^7 + 56200888292451787370603348670222*K.1^6 + 592911208443703915871583190256970*K.1^5 - 926047604842989425200278991765791*K.1^4 - 404270262346347660726478507158243*K.1^3 - 801220003786663398581123854534194*K.1^2 + 1884966828309466680550201452008757*K.1 - 506168354857444679968689774286701)*X^22 + 1/1163207251*(70527428546971887299469142191550944*K.1^9 - 67812820100367462712384156334653974*K.1^8 - 291309508037083537627772392776529104*K.1^7 - 146718055878198723664127732045996940*K.1^6 + 4606694810686468731493843538101982730*K.1^5 + 2098479149690629416823014668493730506*K.1^4 + 427397014184332081226808903714297354*K.1^3 - 6508333929260474423593048405799954550*K.1^2 + 1454721740494449930974618938494725334*K.1 - 251786663530724977845802464780142152)*X^21 + 1/1163207251*(9265185250771220747306852071002257925*K.1^9 + 2168372428905066350004282821657766084*K.1^8 - 46925298825085547460265793522154123375*K.1^7 - 66938717886912942220339206873334894971*K.1^6 + 573816633172653279717957398516402440770*K.1^5 + 995080205395473410141870148270631550979*K.1^4 + 516334937226229786720245429531505934286*K.1^3 - 727893394841187792027039071098985570631*K.1^2 - 823793711335270166601566798503711002651*K.1 + 7963856531858729906897591927523056760)*X^20 + 1/1163207251*(-11345949153611052997517858389931962831044*K.1^9 + 10726121231071173512935564929878243130714*K.1^8 + 47574552171510696861432069040630012605030*K.1^7 + 23970428868695074789291480208348908562808*K.1^6 - 743033445712256083238811302941070054186490*K.1^5 - 351188682751815755425120120981665868217946*K.1^4 - 39566459357120305259620229764606655041056*K.1^3 + 1069993225829645631168816249303904767653982*K.1^2 - 209714577983692701313164593543521179507414*K.1 - 11875811627460687374306746597949893700784)*X^19 + 1/1163207251*(67240504484619347952459062218430345758683*K.1^9 - 1756732109039950076564628480383114895967527*K.1^8 + 1194554363424173529717593125334064655882374*K.1^7 + 7030050529187814914246878877824129946551458*K.1^6 + 8533085105328212946458408625261171160040331*K.1^5 - 108344399255308957215754908173719543645003815*K.1^4 - 60164173871877748598245169828565108996067923*K.1^3 - 18993026859950578547599089926995676602056480*K.1^2 + 158411166295416346897511473932939236363200635*K.1 - 20174110577490338131895448322105300644491592)*X^18 + 1/1163207251*(1746270601622052812620851003558171908114669346*K.1^9 - 1686148677051104734987008134400274937330274492*K.1^8 - 7235607804917704272292330989758959757322471162*K.1^7 - 3581297607951166065705742273934662644758846136*K.1^6 + 114205137357114122126301844571922301422425783466*K.1^5 + 51583126544994873238609461857474727716302314906*K.1^4 + 8454611475704363461291523954862016863818454216*K.1^3 - 162478258747570803819098407402870417680517079550*K.1^2 + 36293843824439078250725537155954936003776887256*K.1 - 3684950031424086048652429082190108947876649240)*X^17 + 1/1163207251*(129901286026290298759862158871765717171987595177*K.1^9 + 35818241248904717950776382117994554422373381080*K.1^8 - 669183486849588134451981015890642268781358987898*K.1^7 - 956598858716080105570962805161931371712824596664*K.1^6 + 8060289827115879747360446792886731167144758426654*K.1^5 + 14324369070993195954736084839962598671766237952551*K.1^4 + 7007843397524730269270559985081814663664439469595*K.1^3 - 10454246295714545185592198604857459036976783653547*K.1^2 - 12139624005878436290871477890881984685876018149641*K.1 + 772999199861450665296653289487388578391147341044)*X^16 + 1/1163207251*(-106451029391968534062176770096849063487213326765788*K.1^9 + 106961694313616635714652915339478003682425449634978*K.1^8 + 439378842601145167904362884459622884104972340799026*K.1^7 + 199184659597578736157937883705858745110402713979332*K.1^6 - 6980447748106607167195718981191741161359890123453902*K.1^5 - 2877978081623780639232443691811185352355605163521410*K.1^4 - 240399015916833177938281639430287323304894706570940*K.1^3 + 10021623679734358295522384191341321958476842304678678*K.1^2 - 2574239591620101894125143402196367555573181877184900*K.1 + 97471456185832419068426810973718137742863142190274)*X^15 + 1/1163207251*(-6333531094555096338975739283546764408040937934557990*K.1^9 - 2470237837150230021914655593170752931075849744746129*K.1^8 + 33474007237591145518922274993787263428707019589151341*K.1^7 + 49546836529779350274559294749229202733175517804255841*K.1^6 - 392160768612961384807920101555705895826460365041923628*K.1^5 - 746264321842691809187148135633003549973941584399069238*K.1^4 - 353515190974990953536538991963229698772388449878644441*K.1^3 + 513834720441288441816138629864476457383906606166004066*K.1^2 + 661941650525965233694001745498567880696361455117376787*K.1 - 65993045519166639329564159440489478008994976551486712)*X^14 + 1/1163207251*(4479468149976888633689129953582268492340684873526071138*K.1^9 - 4573663886085045033900117361020746005654716333305653650*K.1^8 - 18402090831465689122470998328288176164993717766434436064*K.1^7 - 8091211714833981338741318382747602412329002809056439492*K.1^6 + 293812869209166577157822407690384957535050627398960343734*K.1^5 + 116292723922433638799191524119308950224729224038438596376*K.1^4 + 9052525027436958344912479660585770953152645374745247442*K.1^3 - 421211170573106340320888430657768504105050754923490972228*K.1^2 + 115386522664866592548634261774978350730290719159530272060*K.1 - 7120880770462597499735694094467609853854071948534946498)*X^13 + 1/1163207251*(246268365017505316912232793359753455749233609937585673677*K.1^9 + 18746290423463739157334358640791921956618749541663828841*K.1^8 - 1235481769649211085388289281934816458045929530432828353886*K.1^7 - 1598112217596950896154823814537191131214236982446158755480*K.1^6 + 15442734659092376629559175555478209793530286541373465377379*K.1^5 + 23979458020368122610291638092318343613506271625690646424171*K.1^4 + 10902938255596213954594851031349247998199441478981281122352*K.1^3 - 20615331342155785199346433260130452534448892628866789823876*K.1^2 - 18580096794377887118275602973845921726982928745388545396660*K.1 + 1761538535052658103260056751419752720234056593745041880212)*X^12 + 1/1163207251*(-94484524916336037083260906902647927946042379570938277231626*K.1^9 + 99373634767232823108831870289175692567510336544334807910260*K.1^8 + 385803169081238982904102656482424748315895101335339611219886*K.1^7 + 158237447111727003616022984691968866331273462551472633800458*K.1^6 - 6205205018926254227096015791756220499187914529247999242620576*K.1^5 - 2264206907486953250358320715839198269680466232634519402595578*K.1^4 - 75588302007405563447103228295523564201151722419050437839974*K.1^3 + 8914269065048671214237805786813183453363764144128306787014164*K.1^2 - 2700806310566727624389030018273664584814400384348535487639960*K.1 + 168284942187773549101847232169561236918925810840836063401400)*X^11 + 1/1163207251*(-5127116561466048309835695174255868204018491679228992369905457*K.1^9 + 1123034505411237640742242841035914315066406604782198648338126*K.1^8 + 24469379377978863452138047217070607264623438875565720698075895*K.1^7 + 26811333914042448413861801947672978474727585741246259637751070*K.1^6 - 325488211828115364839946551263560940033303903166263323498752346*K.1^5 - 400739761599304291898838612376893427187590842809768285536146453*K.1^4 - 168646724700151056944453947859072514521251738901376048842536200*K.1^3 + 443475356494210334056925152095043610506112379327989555702202396*K.1^2 + 247242088859456500477735063138334597139438497123127103535786184*K.1 - 24707088300837106139924561149781056602866151936215138514417003)*X^10 + 1/1163207251*(894119281521923387655802101649431474832584036380259190573896744*K.1^9 - 1028787598812988497013422577191239051644953807648515737328078178*K.1^8 - 3577789568318592519124987390611081453916558767410033687832410052*K.1^7 - 1120013796263883629201440409824333380083720999801940584606675682*K.1^6 + 58953487605780900312310616169102326591601235895804465676510732960*K.1^5 + 15672987128557798313881092980653138353478940229437691750483607032*K.1^4 - 2695787287926608039243411537851664801451624873635098586859373824*K.1^3 - 85193021484818242560643655073335082097052810330934261319277911482*K.1^2 + 33711270878649094080829103829551860262225796928009843328481361836*K.1 - 2287530897211634255849488683657998294848990952303316089220544494)*X^9 + 1/1163207251*(63949923767947707478267082067229986576445218979630425307231853670*K.1^9 - 38968794897686719387663611163799189060562406469178817961578053855*K.1^8 - 284545295395875084887980202551679603567956142858480529650680720620*K.1^7 - 227859192404453646534080590128239256291318028214109234589325553858*K.1^6 + 4125460593959892838886054790294248276862633291739685060178608692524*K.1^5 + 3373775197507518485207747209825947275820038245670239868563898645637*K.1^4 + 1141216596892012120241586961867033285092310763399952664050698877747*K.1^3 - 5766919930620782488880085418634295479079720552018001540124631090663*K.1^2 - 781498418271142077122994468909365074317660559226135358089544048018*K.1 + 110703347794390279142962557006644986507406770527056018254899701904)*X^8 + 1/1163207251*(-2012351361837116320756458512666385143769474883974881590472428125096*K.1^9 + 3750288888118674766177865853010316247784002642118875858152710203258*K.1^8 + 6864612960470383162448643788720680691768662187903673068408056817586*K.1^7 - 3604161061142080507884862528917487403835265242233923103793440532444*K.1^6 - 136458445320288704578639563944657705252181979256982029207273237974452*K.1^5 + 58113103802221314435403683450481286779996475779729567076405632989726*K.1^4 + 61366832013465708059089150016016074033498160575027658643357298002380*K.1^3 + 205266491995504788431837111420457628864489669482366324059901743466276*K.1^2 - 208219520058930023358327368580502899112346281655010330198133166302926*K.1 + 16521487582351393173340898762116348830339682820843695188749217744732)*X^7 + 1/1163207251*(-378602011924290953005235189409339615369111249533368778075996708353986*K.1^9 + 361353385433573070443494370952142244326657109227747359135092759196780*K.1^8 + 1576444689844991446261960162075241337391803384530055354428587786825980*K.1^7 + 791298781140196390071499968048538514053320261856086077557862308869264*K.1^6 - 24767620635904523571726875701565127297851438277975156791212206758164122*K.1^5 - 11470524285897529861216174859969518655453870042259984746061876238922055*K.1^4 - 1721010466453308557388338189458825327688211901341335105607334474398798*K.1^3 + 35373564842414247401401730999851855347052374516369843720521046555804885*K.1^2 - 7423868225303923805978952284617923138755460159855212570946333803721375*K.1 + 379960284701937785970753020079619425573638179048632041975712756595566)*X^6 + 1/1163207251*(-12149362075600912275841519774689640732701913046438321549792095115191464*K.1^9 + 4558480620024223759733816115403221113814822335204632406645861758325874*K.1^8 + 56413747018868343958290329680926861518777956233973278587348071512903180*K.1^7 + 55433161699845976981742549142252086103695749769427270113039211343033776*K.1^6 - 776281638044700060039069589979206956056810611294186172013454206336592680*K.1^5 - 826120382427798010327549811854639384125233889909460088419022218646713788*K.1^4 - 326444268404936561199399059623307529659173280706425393908261063455882378*K.1^3 + 1068801122912479003362656334924539270108190665864992566753297281394139080*K.1^2 + 410881290547218850701285562950159813584952182248818938948458835552687658*K.1 - 43596327250326466455710781388215321258885650927843634094743057471379332)*X^5 + 1/1163207251*(622750961375344456542307595574449466240225586262408881420392435655975149*K.1^9 - 880417400847140866294742009109187245242609444738150725559572245576991380*K.1^8 - 2356259837023450248507918428992256876162305510131276731300570009376506610*K.1^7 - 80578763161895856646466927980130078274076977996965029683339710937207369*K.1^6 + 41491957347933571661124146432812120196734775143503413722437942259716333774*K.1^5 + 250581454921547049033234063613811092953059334661413993448237079024013264*K.1^4 - 8192697069601448888670688380777758578509421847969404435213676957582499153*K.1^3 - 60881119306797774723149215122623341778187883284990227923556294777812763241*K.1^2 + 38594957455078088793585459458973227004507314053939803718116797845990191465*K.1 - 2892909651634199488547651015636223532724769991743941241008524256794711176)*X^4 + 1/1163207251*(38586798443443570572001631066174884107090340353083828200386352948950556898*K.1^9 - 32024827405695688270966351384137711781661386088024813908093042769802464156*K.1^8 - 164646515174291055623874319566814341999601164564709032538273134402274681658*K.1^7 - 101155416830774048431606240511697996991412159689188530822008920716399582604*K.1^6 + 2511656719312440403567193511754638296226368583856129405287592960047920849802*K.1^5 + 1481736585042911254508519754360235814530904784896745365202990614447801523036*K.1^4 + 360558276820323137572558846711366774277291534211851494809575103106754464656*K.1^3 - 3559951329925746166689302125679534228540272740644374227147806552832670666978*K.1^2 + 313524254149056307020921546668579873626809860338699575057251565812053141832*K.1 - 655563258923288361029622603777054349726457406482329777783424792813748924)*X^3 + 1/1163207251*(121157111990248481645687925533754480629212345233545231784684253028136951078*K.1^9 + 224221798518239858021164377027961718374303431938231487924655750316533821540*K.1^8 - 785816430972600362880493263987925281239962028076866686417109829583489950366*K.1^7 - 1703977096441183135436592170376513850249386845108972820343869303149186449017*K.1^6 + 7031881236150267779284967110278874284866832011429662891788100454450661848940*K.1^5 + 25790589837826572114966375189162635834649048542235037010775913676972208549087*K.1^4 + 13648751766739470098283058207451750020027513244973374179385068748311794866859*K.1^3 - 8116228628994116112654373869569113937380357492212522512770639954000276272723*K.1^2 - 28972229976731680353982051349552682398420763841842621548129277633024361503087*K.1 + 2572666500628399359877684222622260109574343814328913230718159134293539343334)*X^2 + 1/1163207251*(-12615970424719823973984332911348092786943568673332621553123992884249209597090*K.1^9 + 13969260400949568253545683146332975774004174491133643050421672935145423955684*K.1^8 + 50934997223508250043705183610333100806604069077351399930358440739893292411884*K.1^7 + 18137830996838429569913003900914930513813443014115740891913688707715755481764*K.1^6 - 830391161822948111577955861935383908579361671151371892176705375698776046521724*K.1^5 - 256738028956746262562176416508542326562001999846589425851208391164579353080586*K.1^4 + 16954482484501234038638217030768734157485154918541305934572003603890877704034*K.1^3 + 1196908764279746507708564258171259441012626986844232542377451258878247165020506*K.1^2 - 425222997083785322557294717656296845454700393014903581195439903607056880403746*K.1 + 27951016295645340233528491734462765837689558247326824518210862767372163392306)*X + 1/1163207251*(-76484683900324912871404911649063346652232467914477642757534104934335054621513*K.1^9 + 50564144324597591848750831771124436684610804471275499267355483442785147432193*K.1^8 + 337043547612744510545303024445513486402043721674607478575711692138342553910772*K.1^7 + 255629576039977409679881294003724308045177196569453883207334070819371084605648*K.1^6 - 4944499984636224627096987509664568748617719227279811920544317295537130942117815*K.1^5 - 3777516392522463961798339231815020434036547267483918611679221071316246762558386*K.1^4 - 1212366485804557109495454082343473119983706080937995541803136136714934275605586*K.1^3 + 6934613232964952578027302681664153152340876615328768680420384861880880926253909*K.1^2 + 569689285277397523154340635462705933570605767382125479701492018065188406238052*K.1 - 101078962556752042764960836565657218765428332175071125340959902488050685903338), 2>,
<X^60 + 1/8142450757*(-446250103890*K.1^9 + 3089252942070*K.1^8 - 219507352980*K.1^7 - 10567265911494*K.1^6 - 36610748645751*K.1^5 + 159480574053405*K.1^4 + 108075086395749*K.1^3 + 70054044092283*K.1^2 - 244627681491285*K.1 + 4357084636605)*X^59 + 1/8142450757*(-52533802820811765*K.1^9 + 40243765398347079*K.1^8 + 225126612137036100*K.1^7 + 153455364512376306*K.1^6 - 3402917374429563345*K.1^5 - 2230682801239041957*K.1^4 - 736966408957014984*K.1^3 + 4739671666283376870*K.1^2 - 144694611431421129*K.1 + 138345292810038660)*X^58 + 1/8142450757*(43305204346717550428*K.1^9 - 78101578729127249077*K.1^8 - 158954207409702794752*K.1^7 + 73163861015919371736*K.1^6 + 2968982132951767459059*K.1^5 - 1053646303904548871538*K.1^4 - 1808623909454472378576*K.1^3 - 4794184938228856010030*K.1^2 + 4119145653698028298255*K.1 + 493043729387033512545)*X^57 + 1/8142450757*(-137121061122993841713786*K.1^9 + 266997452007993738516615*K.1^8 + 416824832512751554537476*K.1^7 - 263785498617386199103026*K.1^6 - 9148743404282358152114733*K.1^5 + 4829905933993272282846258*K.1^4 + 1936264456262075721082602*K.1^3 + 12263172127728021242886822*K.1^2 - 15793888351327746011288472*K.1 + 4991353270619680230085839)*X^56 + 1/8142450757*(-1368853080147919593987167442*K.1^9 + 1325120724493870426134142833*K.1^8 + 5644043287829295802508787192*K.1^7 + 2811265175974127405993535192*K.1^6 - 89423129296559598775231367394*K.1^5 - 40138569524980904519443798551*K.1^4 - 8113054923628176093860836017*K.1^3 + 126292794641478016253372658987*K.1^2 - 29094240416436934848636559092*K.1 + 5186865925313210426514782889)*X^55 + 1/8142450757*(-1069672386035741518627631839547*K.1^9 + 290396176247225302385963031753*K.1^8 + 4918590468012606738777826769578*K.1^7 + 5457925354104691573048972854039*K.1^6 - 67447543136370930791463366027072*K.1^5 - 79534204118009974644967021173582*K.1^4 - 42100040927456663532741530526526*K.1^3 + 86864431791697530884821536854652*K.1^2 + 44549072246720878073687455570199*K.1 + 8044726627750385235165643996675)*X^54 + 1/8142450757*(1278996315226978738495548696443064*K.1^9 - 828081228382686972616200224674239*K.1^8 - 5864717650845446629497134197896222*K.1^7 - 4190639062727376979635053001057948*K.1^6 + 83565112093445129476159994490012249*K.1^5 + 64949409976557973360310470281108996*K.1^4 + 7065768382170946209937368390840939*K.1^3 - 125258688475762938041774876348086137*K.1^2 - 13979514134816159378103913821106194*K.1 + 21332793266489038688120767457495610)*X^53 + 1/8142450757*(-4218685552736862834464114574466801899*K.1^9 + 5193617065213657622830585909660350288*K.1^8 + 16390270811068596474105605715841768605*K.1^7 + 3990421551517702925122576914908510178*K.1^6 - 278142727386538378436986248118549192962*K.1^5 - 51220189499930418275413685679308305968*K.1^4 + 12217796527617601873474227383862899640*K.1^3 + 395902738182582317146411764938930157558*K.1^2 - 193157983958121027141370589382607552806*K.1 + 32575810694385113331090520792513514706)*X^52 + 1/8142450757*(-5541174452306792665770578931480408260148*K.1^9 + 3619624350158560143957608864481988934361*K.1^8 + 24271061750332519868868525864861917333175*K.1^7 + 18841991940709455909101285065227867483330*K.1^6 - 357310979431324148099999773334003518966608*K.1^5 - 275964185039993309490292781864802323477847*K.1^4 - 101395728002850105889277939960767869301416*K.1^3 + 493891693867572446882172865345728086152143*K.1^2 + 42867379998464317164166810177661989215216*K.1 + 9022767910772613256306980927151674081351)*X^51 + 1/8142450757*(4465622881937004079925714472634000835275695*K.1^9 - 5204871462212732659690811894175064402140636*K.1^8 - 17957130824768090842418354726563431364386456*K.1^7 - 5203181582637640961747052816669129124416741*K.1^6 + 295235637756858021734993675448013233947000634*K.1^5 + 74370316400098853033739791233320611717185569*K.1^4 - 25319623918973622000901760449334975899557843*K.1^3 - 432449123369224891003701513775924614230814453*K.1^2 + 172615696616973851637798649148843278061061999*K.1 + 1095386908257026770439303369267411139009183)*X^50 + 1/8142450757*(1118634709333424448347809440460886547705654495*K.1^9 + 1190014302197028905959407602122468079370914355*K.1^8 - 6617323824048939866090801161017625858942690878*K.1^7 - 11908263348396333925134593921973948254131036620*K.1^6 + 67632842394733672967095033995066077735255680560*K.1^5 + 181106246109707473666694309744951291772722221728*K.1^4 + 86223626473949485706900023649346444182570755431*K.1^3 - 87235739210239548723774201102691677996599666829*K.1^2 - 187511797231359900348223517694072662883972360042*K.1 + 25025229161441679812151474908392860243116071533)*X^49 + 1/8142450757*(-6620662400342035697908971792791647264861416159003*K.1^9 + 6163169786539324312490131003640635301036504824164*K.1^8 + 27650813255280246398315510394959272516679032382028*K.1^7 + 14536732505595739311562755397713416686838062102053*K.1^6 - 432506527426645772590632024471600464786656863208839*K.1^5 - 210593534155796496349780331812974645111673642063998*K.1^4 - 39065087013732194473305092841840758763405522334389*K.1^3 + 615093602821075509715689619944320509584648290852343*K.1^2 - 116052154736120497341234453663377156144644480523103*K.1 + 9571566836581702856186585220385124401006463267763)*X^48 + 1/8142450757*(782868557620653023060548438355635360121693075100915*K.1^9 - 2528233040462001250647571836988326270461302557889809*K.1^8 - 1804031535625941311538115101132255262277238977428449*K.1^7 + 5980215698794724294304099591755157279236555046998712*K.1^6 + 55980114168311354772145798687642330888707217184384418*K.1^5 - 92144605404802609995727279881335527239866666233876512*K.1^4 - 66288202570309187826475367622904776019100513019524532*K.1^3 - 90756675609097977433242205478882486357735717147121696*K.1^2 + 179382779158879969853640602489075537084992093179629589*K.1 - 13209258712351387348273844075072208220899056583411786)*X^47 + 1/8142450757*(3822234484518201456625054847573684378161824050681248428*K.1^9 - 2923185516078631286614234711899515498060155092319574718*K.1^8 - 16521502369682257967974373459036517609505870210637224902*K.1^7 - 11078524771694651775681389989669938210134143632429321150*K.1^6 + 248165092840135582306753045558291513477020484369953434106*K.1^5 + 163002302138845528946890421399760897192664222795977091434*K.1^4 + 44911845472902148935962627717032641259348554649408794948*K.1^3 - 350558822412554196229925046884976248006901316622545376088*K.1^2 + 8002195245722661388575717023041462077574953422871347988*K.1 + 2473829329301564304231665363643332474777237977310735148)*X^46 + 1/8142450757*(-1819189471832395284047106811409171197293690345720782436840*K.1^9 + 2518176060043827930764642764314624511048380854554680604404*K.1^8 + 6925916548244069378153816234502699346290672971875097437338*K.1^7 + 465920326568848385687595050718969578371162847289096206172*K.1^6 - 121058315210294445206740745759601051991500215081004102900879*K.1^5 - 4222825863446999152072684259856266263983535509847025031330*K.1^4 + 21753132397507341084960366438863982768155391620455697668710*K.1^3 + 177265919636615612568861608377817268142424193479157288349635*K.1^2 - 107812240790292538247092730291171187493538413763402300500512*K.1 + 8178779816890045837092356793978136136547840531992175862944)*X^45 + 1/8142450757*(-1367661141646326679202747896908577399349639513803545099829392*K.1^9 + 712124694222275249890822534647987329244306867301528991358774*K.1^8 + 6185435526921057233653936266083973846763206590699068929201468*K.1^7 + 5391073015127949194977530241527828211312839422450794785041847*K.1^6 - 87908265825246354476115692305989120690897047277528176895762012*K.1^5 - 80045427315446189621800494873444787767250397273297082032966541*K.1^4 - 29104575070156552311045392549497898960999300466644166134449317*K.1^3 + 122174283699357383401732915213240536351271902356211036789947748*K.1^2 + 27895106367496089736777054271542292152107388766618875925060988*K.1 - 3295305967670050151889738648353494936194704554046129372228805)*X^44 + 1/8142450757*(1143166262570238064937524058218589400560847243619380528498786738*K.1^9 - 1257533536565377634817659684564485299014830129390543164394279593*K.1^8 - 4622260323706506630504440911837506473998748904535654117179837672*K.1^7 - 1678714787613147487686144703117995622394069677535028696191128119*K.1^6 + 75222508592727404994046825902034967103887984502511094355341362365*K.1^5 + 23801388264501828899494214887604815045470754613391757002004987977*K.1^4 - 1222596914310329301044389880580835971859809271632656184498888657*K.1^3 - 108380316226348977971103112627419408668023950570079793330899115811*K.1^2 + 37767948259058175287528671206000634668144262607739610424561327862*K.1 - 2460840374954156855286371320320432866906251616698862908057818123)*X^43 + 1/8142450757*(203405676644579585132133652944213096106053092064490980150854244084*K.1^9 + 65629041111491182925295095325528178271071026647700853733546954598*K.1^8 - 1061998688677525525943954218511311968412274127924454838171975621589*K.1^7 - 1533988409719508653686972478314947838833005444477474214381351563161*K.1^6 + 12623206813411255972099490052087856812397142208409192286769013239297*K.1^5 + 23069729974333104944945271968963493465194078640237935220387397222398*K.1^4 + 10935259079596737623478627400099755749726938639004712686056253242503*K.1^3 - 16556342507464075658112570547792964120605115046690048839326148763762*K.1^2 - 19972118095358469597902524788374128252336174957725614708642628312933*K.1 + 1856160180902097024809232451250423326509506175728165342772945112038)*X^42 + 1/8142450757*(-410755093007943210143907192551204595730206187453161872914064694087495*K.1^9 + 382248188297075329721406416276337182408056294185838850827298564196123*K.1^8 + 1718429305502928784709807643810210494010152532621309613445471597203425*K.1^7 + 900307913879525257084284104505682664602424997997512742361805184912428*K.1^6 - 26845253778314014518668388160141750192671808403128061122136795681798124*K.1^5 - 13082067609003187471559028591255668771738345197840433009236490463110898*K.1^4 - 2244811349131275772298740918412456426070535692572346307413305307894678*K.1^3 + 38285231959802103635943650051688347059568068740343304861538114738479346*K.1^2 - 7151062269548180891822168203311677381083240071233946756532728753036744*K.1 + 334884010961498341903053356374156810950096487013097898389798262330998)*X^41 + 1/8142450757*(36293178199252005269517264730953393829883281690405889061738321105249396*K.1^9 - 103697024143877534406735681392942187711937030161504169132849687089481743*K.1^8 - 93953903118125883360558975487666023290078597432674635098577645625032684*K.1^7 + 218929296418557916382040649658317088402383535881100625005631885982331220*K.1^6 + 2555914907190680299580794749322047878288056637531078637041729809608052632*K.1^5 - 3395050647452037899650966674534170125568796076807966117656796023917439495*K.1^4 - 2496455773429087387737252181496873684289623743679286464519865955780213530*K.1^3 - 4041923229330539881366279031414996931933740450578191833135242219850999277*K.1^2 + 7081374479944922317912902033532097734142948819186147665485757974904594518*K.1 - 583883399058374349359511409461863878548883201399716933943208507539907085)*X^40 + 1/8142450757*(90224349125296628683163560978602771169676418846672938875058926378884456522*K.1^9 - 69311393582783127620747754218397221026328401178872269614498030777145855390*K.1^8 - 389590078888949653591466899343409562070694463228842710252140007885533521576*K.1^7 - 260298397862317606549220398669557400250915815145095959166704559609967809125*K.1^6 + 5858149688700294232880614083935508593978699688117174259526712035786882104362*K.1^5 + 3827125783752523090854299758793307591880852555397160166470684311338322467104*K.1^4 + 1057710051451864548966066903045479204761053007308899735312932243871179995423*K.1^3 - 8271442911885147488798339803026374837424896822293382125573998235256428858320*K.1^2 + 219354498688002054948359305678404015788202062239560211541367687099326501931*K.1 + 42627778166910064439500835318675158209887667840924886334010994244837805879)*X^39 + 1/8142450757*(-25196834980879283693671396010850623725324431323884323999530128713633916874796*K.1^9 + 35055411257212799668985906871637174889375703666590896115580886993614022388196*K.1^8 + 95804693915046161482853296083796068997719019879877208886632043272375472343244*K.1^7 + 5679503384240628944872989767492883522455718323655814763038817847964745014644*K.1^6 - 1677295819345385178600582293356927872882401617604455633574534470426780608237840*K.1^5 - 47025554624309826802103992679160474970850132237552138037185286705458369766717*K.1^4 + 309639882004323942268295844986543217790129549065756185749683273337093641022239*K.1^3 + 2457940689201872161633487992248976638403902950714354181103104633300858967204836*K.1^2 - 1509296819507358687346398319720371247421393401262089241879829486036967545720690*K.1 + 112554237805895518613482514503986520723897824939513615489083497509785890255893)*X^38 + 1/8142450757*(-11636811215734300271122279106897856034067684887791457314421821139370662482331713*K.1^9 + 6060461518256908073529828216845571934652664759365360986572735504981542139410022*K.1^8 + 52631218015468149032872483763108126022932466698219275248251703553969259381047167*K.1^7 + 45862206795240236221319144149898849943082080375479312980177246603117681206658059*K.1^6 - 747989188203475602636445200767115033956668039501763758051997959741508379982683708*K.1^5 - 680994589563994984297053808726868723976804699411566865728099454339513406789709094*K.1^4 - 247377844794845755110701724797585144049962127059066753639667478912657718137653645*K.1^3 + 1039680796793664236918041578702338004426186441098112031964356229616807891475950597*K.1^2 + 237268499714780815790858137851570861474466107556328593594054021680409392811992498*K.1 - 28321804792927148986452146897507751287467433549289364578450523550324167245639471)*X^37 + 1/8142450757*(5952199376523458899953517615273412198125167967346076161343771578772527301995720010*K.1^9 - 6541993194501390353891146849291624216239497834669028986636725563535615732469362929*K.1^8 - 24071372132955639730698276126242621240875377470470573642507233604650883751426820444*K.1^7 - 8765234821383992756712892948168661331048701566968600532307510215787004645368744841*K.1^6 + 391649454289733841020720151608860141975866500150523450032998295904306496322266137495*K.1^5 + 124297485384338113968360644782317238914982982779898334118739438492181255363592624542*K.1^4 - 6122741033195897369853416654106974817687600453853519274135970896812658078139368937*K.1^3 - 564241135241222399542967221751794416247354243810087024147173862324942020484103322084*K.1^2 + 196128917702740021823029143436173518256869038324345214341998739569593179684383649503*K.1 - 12801287170779017409861678117944282316480129296822641484641099907467353648035646264)*X^36 + 1/8142450757*(634858261566794432882696477182486256220220206324766443957156438858486194431967535315*K.1^9 + 222704789263639316575676620595293310751692662328777871495342465166301517837535187625*K.1^8 - 3329406260812975817702485665031885694764933085456952798551832060816235804409780454369*K.1^7 - 4864092245519760119636067091760296811933114259461350566710711393510162044467259871670*K.1^6 + 39351686602354276419475142443759077299475985004364091303538667074624538877441560043266*K.1^5 + 73166721222006423822221888711688475506250756804223996517262458108411633974425379637501*K.1^4 + 34821321680323614279961260670398711246508733301540409604224534525849653222184090159242*K.1^3 - 51504777026840682081442504954526214177179981696094511392573312867470113844339420588910*K.1^2 - 63983419221682760517366829917673767778115247963352899565931184084562141825322481582405*K.1 + 5931865802278408425943105039989094942606456259123105066436575146160970414491769808668)*X^35 + 1/8142450757*(-805608577276129342641529665387758605536673603791756737797324111076616133683794888606754*K.1^9 + 746874721117503196663926637921818750618345507876578915423928027202514703078059745863109*K.1^8 + 3372673318335289927066005405865956588728812872978101004540243049990504246132468605726834*K.1^7 + 1777813071101382999401155903299528963268053817256417073360176241033811322715286301906073*K.1^6 - 52643829400519090162952642813182774847686982901084691458247760839634629989154939896631854*K.1^5 - 25841474558881690569877754934497554513841311238742523432134952909323169523418908150175069*K.1^4 - 4511343086207889463699545703130531814437272572267604356222749360448063073072088935941630*K.1^3 + 75061840644468311046045274530306458725998542746081363222810437012297394584629380053662643*K.1^2 - 13764797259323564615403571850763731095573172242952621614551600036103221661804598497711740*K.1 + 634141354181531349520543198954229099188497812474141123945633473650444759709450437949272)*X^34 + 1/8142450757*(47472676397199487219955779059409154427693194194672044271442113356104920974166553176096192*K.1^9 - 128456554768777562194986844146040094855356527289638480287906215924562498230717984079662903*K.1^8 - 128840252642647322164600270978806879556599229051156297666725732218967430049532160093736041*K.1^7 + 255706352509465274559074079102917060604326726048299654462937514486857367498397152375364515*K.1^6 + 3324325026363356914624951492151287921365438267724245436444997470290359829116842568668508580*K.1^5 - 3973357892915178070696175827507788368060711302216810934471625683527443441054073302963232863*K.1^4 - 2988614086700015705549258535199651029100394449197618480129598717452918675210954568088162727*K.1^3 - 5219248341057148458407719233988913184478978452786635331893683070135861918598518284200848678*K.1^2 + 8600168448882135958511823166560765693601838213080850982574123184129773071800403392474328103*K.1 - 706825614523508839945710065998534307406892421221834099736119173199074675255590922285540156)*X^33 + 1/8142450757*(66932609710792522508534140004664233475333812741485147543654165714618130109104949668346325164*K.1^9 - 50908085524254919281900125414045180766080152835712638213559808542876077212710070784914591305*K.1^8 - 289438414903216731762147814498235080954237075264074843317687554906907155230664224457154727351*K.1^7 - 195279866655536854530572944936862599961083810513980570224680967863010663564750881159720097175*K.1^6 + 4344504706046448303941388513679794999935738860856479047630532395326760215554715057430073540713*K.1^5 + 2872354046231510335310966207489438834282972390875730590180638623967733567958189682809913403947*K.1^4 + 804328162425562003552977422942777495477716881987446430328880149039191047685043103571423719451*K.1^3 - 6131328154282460445997583207457076659095795715283640355157700002532170365845832147477501863832*K.1^2 + 115656559982931790209818106499672084467370861923125431093825071473933817470464501409738107641*K.1 + 35665872030584537433977875716411005337847974756563037971633729328900007548334422807908674506)*X^32 + 1/8142450757*(-12036018057203331192616602744283715519036804492466633169140889646774369957040793509695509462002*K.1^9 + 16480913632430316137294576192284369590849956735439782774555077824629784831106727628491065701198*K.1^8 + 45982794442578498585064486346838987580921087016480375620235977129402452571800677808146884498158*K.1^7 + 3841393551456189612971442024962256797137893910896571667382187366454786831324169065174537388789*K.1^6 - 800514881006786565817684514509362925741373422231888439530131991682800476770867263890941745589578*K.1^5 - 39668299627394964273155426785689410896262762119057164342840109308037905931804579497331694154894*K.1^4 + 137721231823913033905863083070798745717709050340222820914320710641820384498881580751609910860626*K.1^3 + 1171616835453851097722535557823950410846325723838531777641728021142311652460332885668010124516342*K.1^2 - 696577636168439057546278400916547190210109944153871868458491300124588288136776401294155258009527*K.1 + 51668796457440212148652902394381807694158958345929702071111954927734148193141038589077404089254)*X^31 + 1/8142450757*(-3244994113022210964971447402362912289589722292818321113921414294248892687279310549902634691655679*K.1^9 + 1620785094430107966895681616972727417082093061781568745822418344401979059902205259766284058232038*K.1^8 + 14733821842768543503327002914088449351443050513428727904759244968776759765950687166439788931757846*K.1^7 + 13084387814982906296691557225526980495182404688624064427071947650702174286001467494078804866649891*K.1^6 - 208399173609019411818227928607064555462628298858676124839149476544169895932547902401003445539147830*K.1^5 - 194404008357678156406573469813164935513731468356202373079795548681214361220335985396938071019511981*K.1^4 - 71650093016688160969770862342667803246229180854779407229581197263224402445696830056952617211803900*K.1^3 + 289268784691939584992784736950180362405853265277792749106404689550207592272956275531342796635194770*K.1^2 + 72547603890565372116562520141119691682570195063336532580863590617483622556045221211880626530965186*K.1 - 8446431869871595772830303429614757684625425567218955884666298281852334519389629143935809655477014)*X^30 + 1/8142450757*(1079317790208916769039207171590688825452166003194356590380262722743947219999176976681815635380598534*K.1^9 - 1172411437178322174064535413684126772030757274600000861508062287809034951598031052418725708421382856*K.1^8 - 4376352558850630599312481299219647244754773095419670011558194064174241784831072342336518949730969059*K.1^7 - 1648547384522175704652293188320464930330333488042943223896460620136968639270045335119722859079280862*K.1^6 + 70981710317853991579154232276362151605790207634497842702596436365508155648053735682832923730918978865*K.1^5 + 23440684806847542306509159947628610999677359592574191965948421619637504830220337425190826535207384854*K.1^4 - 576306438379152380545310242013948481312050630042721824159951459308099730121893857937562143014417020*K.1^3 - 102183764769876683932437733834129090344940558494108094320721795702545579693282714519196211829577974984*K.1^2 + 34286351759862602406235601129744819497614109995567969285463717189629030466177197833007052175984888481*K.1 - 2211440728949537771516338711109076435217407005009906210157596386936280782385595241648175320204219764)*X^29 + 1/8142450757*(62063858601946094094377787943096402059806767732499086417460264138338065791820961570705540622218636137*K.1^9 + 33137478257937324159752625888097989863570439458449888176764353017727541293978671590267010231739347987*K.1^8 - 334892004857928546985826346499238772228921157835571044299389211954082668709388977538136714555215283986*K.1^7 - 524031638027335502896794267944981995539222440323797697255736444015054062015630030392956936573857025079*K.1^6 + 3817128623172456241422542968118577796925906671726895215817911466017601923324482826747907021266347195822*K.1^5 + 7892541370843617169480382942801626170364063494185606797256286780136526083037407250082633292202373205197*K.1^4 + 3842170703569919368308992037742040228975061091486831242523825893499381498569491403843981640930882455114*K.1^3 - 4927975654139102403921152890557442054164167639025677681875314956117668254921148494948668020539529127082*K.1^2 - 7303392100801190845166201988353844094722002166423405533925566016734043380046260450267429770816720590147*K.1 + 670005257190429895960331670424710194208167855871571181215193789234631625800127700492454633958810166070)*X^28 + 1/8142450757*(-55614861999809843872705917773660205133330754724163023232264142161575678791260558530291601074538469260996*K.1^9 + 50885807497636301365942166132647750734368291353719373056694648775407078514610132202015844697096551873475*K.1^8 + 233389395872144947460459974418601078007667712537023855662257709209206580457464051658526306556731410174850*K.1^7 + 125609349329761059873260753501546406979725668378780209325136002097628538963695879709700057479989982709988*K.1^6 - 3632471383245927206594654899823964518622968249344057957049898320449379943099260671851709600512608136607158*K.1^5 - 1827848491184351807625228554058761237958672975318966030122651913491521434404629749980458264172920722538098*K.1^4 - 337429192571499228822944736719453685075878152444482304442582974617498282082915221335674168857892293340678*K.1^3 + 5175506640091592199127420980900272202914455714421093339939308009176021614687463953160778726953195551352582*K.1^2 - 888043071093375316944627291470612320572122009598120667025608987884529141458204226948952577755948713200992*K.1 + 38431326110079755194717622979293673415026586170263924989095200775427489395278569629441570413669747790899)*X^27 + 1/8142450757*(2433785528435776033538136034369376709220792911141015662458943625328190074397557201132017925465781870299854*K.1^9 - 5840038501233614078814455320955137525681127759867438032043215784250405463705071184742025837494696856096645*K.1^8 - 7222434871123938346168788878246039389644176226643085102791982048505669188665754621706009597010823831251992*K.1^7 + 9926782682597295665856936513299367156115684171297367977550463619391192561841097776290825195634744572107053*K.1^6 + 168467154934384467457255799361875583186872833341737510352599025731714015592026329069742588066064481904673279*K.1^5 - 155177731991930286210873547746907595069164164366408312774627583179351296361278209058044957667707188791905485*K.1^4 - 124484311416463159498380473267818522429291061603676546455787245478732227561093092861608301467600805622638782*K.1^3 - 260547615478243626827875209526947926372543655085683696738058068670269284781233670582408857311969763096171859*K.1^2 + 372137036876319034191015455662373260853045752291811403680324059713595321473505083039980318326152454222076997*K.1 - 30326329650116503935166094152839625070839432647762868468142506397649102897797177211728191783072745083492161)*X^26 + 1/8142450757*(1745073137529381319594073534282218689141459228835463989728706383328746480917491815039754656565674677879273829*K.1^9 - 1297332623329967105343305700946937829809842301686911851502783815530456728431936284936017940972153090272961923*K.1^8 - 7571055622489050582116368814557296865197275821729845484485495713475408291613945582277092331908794643368727200*K.1^7 - 5219191679035070035579581609578355297107281915674107167762007506000357693434797177104585289911834292493650637*K.1^6 + 113191543568965693314940536379638444341212519191182930425157640465464977307251996488737039756882794380309215973*K.1^5 + 76837434629443742127677384341375865582823859741181008258601200801744570108692124189045710702804494736011564883*K.1^4 + 22124682127435547388240922620997844392557586754566786398828441899549514688150938794696597054447886335981965932*K.1^3 - 159574246528695633812043609021666634874850633842065686527344943043843336048867411841154377839538635482913575289*K.1^2 + 253093927692113488014701230865218462248362346889753804233979778018419744701355887195841542635800304093049789*K.1 + 1167301019339662266653706812432857619920206061682976555251694155641949460180853799337453457422329358194230446)*X^25 + 1/8142450757*(-209299979459476380694811140636383512518213462659834226065024351399981762953957529752155072650753031106303216577*K.1^9 + 278360828616242067679257259984054656728068790164097568195559278661510110128869808223579348231853497814724952240*K.1^8 + 806432176232732908799588157669240607782153518776603963348199370810468491643761992812081903526112109530759571384*K.1^7 + 101946150119488295012643107796945163644730758759068298717642613787689430957893011833201461610585782587626876211*K.1^6 - 13898870354411072369457904026151379540471419260461385924082588597386158008036850108995949370930158813538888888105*K.1^5 - 1225693850308472521503096305491184770283374267867464525226798302512968854668510930737766915962904833048794976338*K.1^4 + 2077583913478227662419145027952902002093490704478463719823068629562753346158147458917155899755537866669696334291*K.1^3 + 20296182375583378582906852467654164453042278919740680128629132949217967466310601060358431259085494605263821220918*K.1^2 - 11353670897451718229128252723621902108425756837640545823604394129486957983526335142864428568007103614646933499955*K.1 + 833219752272244141391826522074816278953262370406101118152847673350190235767704311765454609162816119510988777510)*X^24 + 1/8142450757*(-31020205444084479093493789119458057591267889206334442596424895772275569354276260106123899615287620296758361556131*K.1^9 + 14170984709953077469817283256583659379005752766297961555070568510628339518800324334942018893563771284639127541783*K.1^8 + 141941513627820307223941649793752590532607035794400255262445110933242611268533079015935548593266504275806073464505*K.1^7 + 130725346774926728882884159268072834336052750179288110061784260693113421753375092861557187085861971194750195907734*K.1^6 - 1988691934213784188946426477418201906517579223280037917745725789306955302775035517194681130843393582473133071841251*K.1^5 - 1944478164948318438366711897722418613274883986816052914986580596480071135549316380004666996600574711755593587388762*K.1^4 - 735910190813603587903874253580535963239327590411879000034752441695378561063539445403116607197862066604137949495335*K.1^3 + 2752767789697649111991468167998534591166269605202551208167507323686762050656831790083104794349700639758572760022658*K.1^2 + 815519959295293749824757926338968682056363445520777792219731377979677307065565442356656512305271080896688176717567*K.1 - 91229277409723152452280858890084611546507881159708825747774569000828138263039141078221876292492732063454992669455)*X^23 + 1/8142450757*(6903887634102356493478799109513066922559582339551835864211536572065619152139158667913156936942159588932623320107494*K.1^9 - 7348015053310100545850105824651431698894969965250780241280192346390879364170684960350536597226985381280081273296478*K.1^8 - 28118753279670964018097275362247602043493316834147139904129554274470050045843615014853162931748440656941233132390827*K.1^7 - 11191041671106003155749222298006679994489643130041802896063160038087127027615497670772613053472245462331087618576328*K.1^6 + 453638430158975503976688834405614816752861697869411338443957397145304014873660697432135250683214945620046651082144923*K.1^5 + 159789628246931967338824117116162083531196359724479296992389434337566411737172607679070758155534816693122100163502962*K.1^4 + 2146531631189086148892222980420491517473705498554289074839859255190731934182687449671178760751390964972548900382427*K.1^3 - 652194724458169421625557235647540001934705709458915642785028041937610006854252884343285899546997680125161607410712943*K.1^2 + 205353519633103603067984259100141731075035252986347401316679060824861501865258940689724860400140534914830872992320994*K.1 - 12945691641633961321310420760308870236390815018281964604019883745166368849829932332787904979582719796923352694330581)*X^22 + 1/8142450757*(179054772658104320645364025450765405604268591024109144708243404426990098098519656033174294781138891397996900841128994*K.1^9 + 183779373889197130254254610963973770247362260268747462071463921937705228817766709840003284259487342398048995561804903*K.1^8 - 1039159842382397228541049494681391268648748520660079407704647122044873759994168706472653713000784675425183021393318482*K.1^7 - 1888237657989841713572508381561513632494456499052290314254670221202828572898834775509324414100345734346142462500076915*K.1^6 + 10780486177901438956409584383501362579896228197216166211078240841604642264325683934387868787310022026487755269074892248*K.1^5 + 28509121083339590744330435817477914994538862853055247665444073244611975615030381018765277758592188818012487500935110250*K.1^4 + 14483002673243269945631340628956186861932933746393881401616632397333273739210100646963247438657510556739473980779263673*K.1^3 - 13386042526224625340164094974193051586308392784650060839799307468932586908179148235900673524291984566999994574085871619*K.1^2 - 29203671641983839248016359605140974984150867246600898969396632693504794396419127734025398999118756104893763963949912851*K.1 + 2632018618868456859077413105399293499401903533622143415493866010162304706542780484996659598297353856145342278219177450)*X^21 + 1/8142450757*(-129047470234281945488716168034471931666755015979249206383242923333779971814670789168314075839747954585509417271655801065*K.1^9 + 115170703760875432171341986119323403347024743026064834400659794937309648195135222595143571713544020914584272239091795964*K.1^8 + 543955070999542188434793363154612520123586804730479036150391419742109006635074410809005566793915368365685980795705301565*K.1^7 + 303855546712527087685894657279245285558900992331057187049771619153770375119134040080544499198120340805724069849269379769*K.1^6 - 8421066330977388621338541990165275685906364669846275147588723525796134156805921099530055921625278104308386630455605864757*K.1^5 - 4430278896200820899120113142067713387293035175827774390460524345456196100203438281754463144750031073475971010648168026995*K.1^4 - 894865135489649858596209547885381620875555934660719939034186339204470812016070124189878683229513962464518672105522410859*K.1^3 + 11981758039787510598267215150437402926634167266655702767225107371125980960906110482878155610728503763782374693605152862003*K.1^2 - 1792774823919791322807325924980896980796720364305395800071032475732117993004607365385519062007635767973295779371354674578*K.1 + 66156404231856325088257854375577754640647338319440166296558652543394109348172099252206087315317913977296623920939183048)*X^20 + 1/8142450757*(4511938653825459433569245926386438150102410059448004932788146884134257270405191894457631042974090983751987749055092500092*K.1^9 - 9104335296834977310981907941714383903886314996421772694869196399654235229703979451385735806108017431910283352235287296272*K.1^8 - 14815292119856976791991164041966851570737234009905399995817503101140268874585896200376441949503438215140540992204889935688*K.1^7 + 11050747921052091733898512760181463831658379309658374525403856615427044802216884840450703165850287870334604314243495884189*K.1^6 + 307786405423631453236359129815403473201876869341516457275590230428718632175414028380316013301680094949963045790725671082883*K.1^5 - 175578714606929020472173324308082629068874152173368061719915675821605693279409552092727860337684642357544416990193462587247*K.1^4 - 164399205278549245247998337238727433981314068809685684537856761486825280607068879746714873337317571505398639553368094179656*K.1^3 - 466787103295894015779427372847350617530080717803804067849278728809984906036342327174793624277508679765034359140794265719330*K.1^2 + 531027458322402272307031772103652881088941011054637315695506462016683472718755651778128914574871158176192882115219767560192*K.1 - 42566731432185306768986455176498208002380462864586300814112107652860824990607749723003582875046894927887225189781596858028)*X^19 + 1/8142450757*(1403940949997152655977741932493902861092274623637100368817079292130320166142473516930205175238718342391591684537929452783485*K.1^9 - 989031456867055942668540221229925814082845369562839273567827956413729766930337967078485116970372904097281906407169768972772*K.1^8 - 6136319066529119255219871553747105218111322000348574786935501228807006854683268856022506623591667778516934737723446408345581*K.1^7 - 4432402516564514933258909139254381683736471261696163571189353570425470112741549584484721152222152405536220896633287021534232*K.1^6 + 90920635529322785504209890889638178970679197000590948863896290448658848824659717694403440534461840727735514419326712144759569*K.1^5 + 65376846488499026960651192469182573372314588908962927174586997105295105240557983514113758538443800305881395096372641655302645*K.1^4 + 19907581453132919509986315782527633386201651329085707245538188154230902673885945837197060874488030683785397380401368088539556*K.1^3 - 127864606586837953793238657157603598020436589957410796935506057005113652483562430117813674193904907835650197443846259864756228*K.1^2 - 4841312676359697037111288647875614023142303152346704148007003053325239705582526800356826029236562711493482301129920700479246*K.1 + 1372718232600332010818919713773459777460516010166884645554265464361929199086853823960466404591156245599603944609920307230387)*X^18 + 1/8142450757*(-117546413813497950435576193112476889657255103216215103142816188570073692174624514682338230634393049210733686389092185306323887*K.1^9 + 147268182394315036542541639245028812736614131547405446179440805089837196245915881102214026327854601584092811285378730387068746*K.1^8 + 460409147669864784004201007352913025894353871405455024853798132639680942687177340072168111750856875188239450032970218777614197*K.1^7 + 95945936736946733428399027794400551893662380049722842956749645436999614909012161923466753018245779292645067008204330737947274*K.1^6 - 7781996972884962463180859160755064616519306434630509889182933206145923484719651221574867466346271334005930670211228384061684821*K.1^5 - 1278303344623365833797366411415767357517300981203533229957012729294640081704521750555045070075632495325402885520013267945550107*K.1^4 + 817486162126681426457585647208098164048870690781732086927512359506548098165274021238435143868586916277231122981575666941342537*K.1^3 + 11313237721002564361234830846966225232349054080185194997839662588786849951703393162760201854594828773269487334428908027231997818*K.1^2 - 5540370103190509498757924283344766167387240363061431758526084810523298612340874611177899541673787840260412312935710000787551478*K.1 + 396093533770139482727662133617566785521859746723358045086325564081314428113208898991162734553288712447150966105365190034415940)*X^17 + 1/8142450757*(-7664127926538075756236706694935502823898025680425888761342791246131407440557219937988474365408941546784100756394351387746478064*K.1^9 + 2446896836965644472881583594145091712226626874518477083507896642857757805893311644829923332766640007804390284333590699731629203*K.1^8 + 35942095465806082978189696749359364764667206929277047212708677198361193571398241597271947896347507095771992777688938745998169841*K.1^7 + 36798696223198931199964263144442208219288450951649033523807379622778342539811488313255146521723574100074020942969114181525279993*K.1^6 - 488570404427600544824399190636438435630164155613309030245460574324528608678441925458110428787186866761369650219561163857086727248*K.1^5 - 549040501404722503389461899256886083381978449451128056364954389180108659087678866424299619819366427225962641743131858216270641863*K.1^4 - 222453101895126479678845939563655149783411464553644288088372808531597035419550910249077986770908654748364589809351847300318214533*K.1^3 + 670184757441948210955749067446367671210002554000033959181275868002067477522694439853195585526478409718321052536617783521320349591*K.1^2 + 298737422958263931650818422185923592242391589952863884406398155781257601581174663585263230588312672447549245868086626951315700593*K.1 - 30898229658446008598056650686849047818776151893493351224184893128497391597726344774982465585596255575633609111248264665252789825)*X^16 + 1/8142450757*(1260616448362398920896096062173043752100356290054807099159166935148167558256715067955667283102301140066976815952823239580967330401*K.1^9 - 1271429062121998918572694706546167921462465898868500584469994004486893800672375954651184294970328761949425481934138720770914800660*K.1^8 - 5192528515071869704531447831466267787162054257119765369082837871601239851337702838749395219095196561726806117816716648897604170441*K.1^7 - 2343445596299133194053903861824771551555253508340753626206945945192369421613138122635992566691858332716337701193489086080102704710*K.1^6 + 82647291492614799892220352573369509366161259776682226328770458831307711301197852915790914597460267983939004864830602081336907502821*K.1^5 + 33751207245421325597980375708832444218803987315599198475885106446917115295748885807866414589585829165460727060878473604371515622345*K.1^4 + 3100607405283463207558169869498763563900209188070181001664377657064570606604421273213652012948161483093692560558549109510014194364*K.1^3 - 118425072262710479118215672022341813144565529793438627006577324713150525245576337683817604558585666204822206958482122352033368634058*K.1^2 + 31013796534443145303856661745577236634843475303446043365070695189374773153322642129869542177642367285322264525263714409432652577241*K.1 - 1806636315256128827356327697453750357769129530475085409156027655350952156584532904263017192064840860586376872026699283155815069068)*X^15 + 1/8142450757*(618869133951013559460727264292272831630238019498608224158540332148231575655461067469854023404189253391486381482300934892370091900*K.1^9 + 34923410510505959710940118726741038407604548033014900258745633039788641356201993657620300784899922780102811200712102286055489284435*K.1^8 - 31975515847241782166405073918077040602701026441713644227592853890292987337098623795435233767822906318092148957877032534966171549307*K.1^7 - 152891918895310729311849571895165414244405040860140309236818629377517870640582878638732003496570149308628140337933727668879641342231*K.1^6 - 52939216379767477783119267263965000222802726231966436505752131159287927661021003630515582985811726090774607693357766980535168680131*K.1^5 + 2330200406408429305153820503168659714637531864293682700914996512000138916387845450528698543650560301517842680778096459769974024781157*K.1^4 + 1371504997871920521203385814282395109791843929051279189908345546242364461463411333853589640577732053289059406747205202223918315224464*K.1^3 + 276953561575700258221263661126681797641035396818875094280094623329818409382301416150357575960350390701654823577037502034039932299512*K.1^2 - 3263616649888383357526061894617387192933241281327214628769600918529456487093146599364148890876070330388237193935725944246176395684330*K.1 + 280924963472925204094840226885409243814171011032415899900521317170020345174475494589107171581224741826196368036341363902926311675958)*X^14 + 1/8142450757*(-7211464940640216301119209805378651615710697747522741556708947884633559993980368001733558570553864568879201892673227442115389655422326*K.1^9 + 5927946699756864520838097413314909596628420140195570124394736072972291870825878701325436776676955988909130153275719790349344554968216*K.1^8 + 30818008921065315594765217032082657907265768581965656688111628938625345152085920575029962472319405916278884379074365994549169997420548*K.1^7 + 19148854935752686147877325243664148839644243741713812136367543019567635180339639997180942725854471201578381436994487288535740301241843*K.1^6 - 469251756271900231130507074150585306120134881835632255825563512231785091732236213243392225365423470401714606916218910811583003575995508*K.1^5 - 280640888753488626962882339419279662441258960042483183123878471641315466941019636086300508195558420134488955819034536907982580903751115*K.1^4 - 69587154054957659332659272024340010593749256137928178292079094718321195518224519648076492586386668966558521604690190447718734253412789*K.1^3 + 664778585778550790687168567618824194996806332159723718896816847885214570050150852022700318268654541291959634375585937581701433482212074*K.1^2 - 53322463170644810122201267046546311449288471511149503682680452545608290185576741404024406854074680788309846737675628685828710142156930*K.1 - 330741059864464863731886068446401657087905098073272759694414952505050709299179431931864981986008450479074071385330576857969834151770)*X^13 + 1/8142450757*(250890687134628628190885978752933716571046234210409618943285187379789768692853243132070870655837022165656706769288495561082956752559620*K.1^9 - 376854709541067408164144881758461463418577334868320937571066962425999946828766915682418595351796081928336390525316804506945888101354381*K.1^8 - 930936665464425115130444016706328214290991299790068363821529965504276228375583525154542050870345309675163930339445628665536148361844103*K.1^7 + 62117004848993266130240660570280650978151213885550401694936445172257907657589501181491393036458347130947897312952838208376560659714125*K.1^6 + 16774352607098821851511251789702322945877336053456265421633273361410208022186461087767803430832653945832323587667148644638592130468099188*K.1^5 - 1341125251897082603804894200170565705394381773571354816507424731280917137640529410345019638098034335472990086020341719207302219524497983*K.1^4 - 4154553619337601548372275317487855219142491021450165514653194127941318154456709641166732887273452089215468862172226433002689547242417477*K.1^3 - 24736343045733636959324663001244580692296487309486773020364315799268187344925283240119479641355331754003721646090491479385108682633422052*K.1^2 + 17592625549288861256270288313397356272924597302421541746730579622609809090579847362360476779455505168097687790746318935088397656877558198*K.1 - 1341110180945854065431755757809835198965794722813696116791609002301900568374417524739953804169804082137910151885353774786230101230459722)*X^12 + 1/8142450757*(21056629338047035012717043698632212165491575919744376220597663478091823071198422545414379735129402361557990680826337262541538659614886491*K.1^9 - 11789568033283859365269357111479677696058580682674477424569628485227942506179493598137658645488899772965934733965912819852779604482074607*K.1^8 - 94553881621370523150227265014393600913084107441548383850897974509954827167990489013074410348434183885744582104994510325850560333995797453*K.1^7 - 79472724551207512141568411436060394404607872287889481838670011139479717992951789733694785537648879016335040363512670086852820074900592903*K.1^6 + 1355640536380532039180179356975637941049083447060335994450428481748725374718439703017473359548265457566273553411329112760723629967659128883*K.1^5 + 1178667096474057460325625751254146554013585586488016678703166776751879219886273997518473119060425231831001616734661990584811046590493842628*K.1^4 + 415898337688101335551977020412814831269708195529297515248360997342886326395957325483228222911734987887898286124975844771267889588849842380*K.1^3 - 1889046889433567636916742719280031770826794138019552680270724139698482030798143560433641425592777963812699447148259112325070365410435101498*K.1^2 - 353398049588310920659187223642810392420611432112463060183063783403299542705659296275752731473502940759613572935445700785906671936071472696*K.1 + 44721587047599479343797653059896826891838605377598434503940703526840255522075899292857011742232015173216105292540521257168263937845674393)*X^11 + 1/8142450757*(-1459284145115363847869087763182468866076127339007525038312386848894901734314118652741611241835363241378062904232373669895818772060420151457*K.1^9 + 1613391973361121552209576960518521797271079226106239534595070691295614200097302225456424884447480281312755020395559978114169373579435727536*K.1^8 + 5893639043260632087369209768309229891340977408808386711628297693350286505440769011930048165094798222285144192982840568251239361307388376864*K.1^7 + 2108354253494846162130736697540140599564947568514964373979868234460240335571972290280136441562357696106643634141850302176395733810390962081*K.1^6 - 96044622409334908555858196499133738298750526269016287234890920782842491707370800803573534080801877633225116967281631004956847989390795509228*K.1^5 - 29854723644197480719112707337403396792081730214055446378644451803402741329616540821438857478418638611749353706308702682783694845856718835443*K.1^4 + 1867590413043505846183357183473334972411083170375481348324080723319750662292679341807206486232695591838165048932906336399185342198493815464*K.1^3 + 138423069087668017164982997933685266934777928645239876478078199605994524144760155993754953862746613301536703774954112081392503127661562110797*K.1^2 - 48961539944615444189898828528460103210317191161782009677110774390549728247672298694898373008411835881532091298137435071824916204582580475142*K.1 + 3213851965459458664338931855782490135773685724018742069527717055536675280494803468941528030366644677411782814418518759094787439624342458669)*X^10 + 1/8142450757*(-20900147072281894477995497580000998007017244748980290921067769335530775033099708448756391437406453212361118526554461699465786726989772909580*K.1^9 - 8676969699054914666215752134328216417193579010737495877159351205402826025313626645061708897527432746098516175021716081555410966746450020141*K.1^8 + 110720921565064141438533507867487525467793999858488517591904610890095031682248604116086084153132095737719097247250126679155919550850924883409*K.1^7 + 165873332219442948702101997375888373670248633672482248089079996499911623713112183327499574037614597549056631853824474418656252301797154944072*K.1^6 - 1291956488531574017688553305622969890510484319823436090860348172655886430546748699259036705172040606083925971524339144019116665526597974350161*K.1^5 - 2496279431121449045308675464686705064913823586763575688603017996897590773761305548587628366387891488611053170567222727464031696732526761524306*K.1^4 - 1198199149431639567550484709371540835276762301315636055605297357484562634933771172427250570657981761043577733730320470469566131101269627943501*K.1^3 + 1682905289609400965399624190921833142708316660579862550561799474624869058057450830007959482062960557209716288306138329179191368394226212372713*K.1^2 + 2230485058482093618383296787292545566223104670422792795616098216506929207113609617729968323071233261419190655344890173267780837727292071215288*K.1 - 205947962702975165455327741594107194558968909619598834550851040314569415266693603194019392458697694383804508586561120775533298692276434258970)*X^9 + 1/8142450757*(3697800972418140260040930034249473617987765697916501684033165448845769143089966574648254415794646583827345437304847291238555619124495012619816*K.1^9 - 3398966213384467879533419582038920555746240740978845568450382789099891004565775225877286549314639694810885129662628401883769197913909627876946*K.1^8 - 15505018412528633775215436902991612146417710221737831105122228288680225625096148252319192215352415714483627814365759712793857363106687157354605*K.1^7 - 8285114683045478462091036469767094762578101159810747552273431929137708128559649856642641880415317134344801223637786673152513145142942633286383*K.1^6 + 241562015524549125286162678247731598066306868448508328775874539840914801234417903452161318673628428666941877430282269323939066206452704669469646*K.1^5 + 120517455344015423229288174629923364752139706831315389334614085760556942828601137383629145489481215352722442198880871540199974871342920877647923*K.1^4 + 21834362374404216963751767207399815801057753933898247854226968025055275856319559521394771980266108420521597122574519179042156765685268569723641*K.1^3 - 344263562893469348790479621576278764097956860288037738077597857245173143673074298715476718741889622478337560745268724742662861487240080812143473*K.1^2 + 60484162180061150210203672910524389517934031697765876943409647824150769325335999745385363791739006931928833161621182861477671670454742187555339*K.1 - 2678929545520305371847608109453723660449780948140588212335411075983132007345542842268862265289983066955355844559189462564770235060306267436622)*X^8 + 1/8142450757*(-28877626696702705770891893559636583575576667605895974818323676735742887195556556952738379810358380755226413221648415700927025100917684695747918*K.1^9 + 74942734626534344457200884038029491506811202326829411850163335401607489312367564432219877229304430235405899142728954612030862693897299460451536*K.1^8 + 81020318443332320427122832836591770742334368379222440010641593995179282055215289393638312246324751346136173968306279069076660766235117108413505*K.1^7 - 141897547606174744220570954434399559294447059670854019925743989746009283760183633841418976639103941576236104430753103865638769557952830521494396*K.1^6 - 2013775590058370983358477362223027078561432805236598963819165997992746817179349414618277397834573930626782227521717048532499568158780570911420895*K.1^5 + 2208890381885600102678409081587263782333398331812981844770574573424829446046310447166423043768653177758052673389883816603686633756817022977554977*K.1^4 + 1694748638419584147107597456556314665288152003316962235518807215679162024487916181915272595538207917102398028911268593382500730919530250835700786*K.1^3 + 3144728202177633786346813897775244759134794171380430673528072360951683590566670629101621345664534865600112266457065522133166904949812025790810826*K.1^2 - 4936561652447210185541681595830796763946838166472556912344063363686674656269694553718428515575996259803770594646833802872147066275394039721809507*K.1 + 404613985885469067223055108108466440693760379420182595908670122722066723538879514123667656048754373223903451585489413289090821814354890165433982)*X^7 + 1/8142450757*(-4429104525099318308038400652150601287569047642856942339538402886512382757767927033327211457202606927887094670930488884801188828627132277750077567*K.1^9 + 3412455188974986376433999791933560591609322782036973263931642385526715331840687880597708434016423650664294554923906682703536067552187778238359172*K.1^8 + 19116687279059923313700381929412191067183618722695927583069154832903703941885386628110269166917400980820287320727192798937195223423170469539686365*K.1^7 + 12735484620841284882386592424718578382969743821752406285706089238264920670903221928213148059515723593317084986839180107410210659240437651708748934*K.1^6 - 287602204772531449888902388464239766303695922674961693086549979133729765327127932333297348402572324657097136292995799325666254017721238377036855924*K.1^5 - 187224608993286696318852152525465311438864707828299500759943260889151546909239191374528076931139786593002985200752683164732759671620933635613888142*K.1^4 - 51538960443185198815239763991577257677090752511889126632577865045287036623041833868087745458102982562832794212414106092133027487384744471643235704*K.1^3 + 406138170326278720674559983743874485266975269608997908163644587065347913077063710906067710663428270268241987675263605477097694761969702281750859341*K.1^2 - 11687330572328231672507949349219707143985334798689816369440455826252230992962886886151326907763544245673009539142329608575875023014470207087860488*K.1 - 2013383784073866565966603788471156037629356713635607239128011084017179255301032716784300049999019813463135507168623689160483594568627122027813460)*X^6 + 1/8142450757*(70800251047893659017884655137077597431336312465457790358259102340841362467540438260435982214344017225549686224895720206523627908921222361958852026*K.1^9 - 103760258911256106847508947201992671529227876791040942793605510575722617019202647957887007948676812400218199251624580161713036345472493546018093002*K.1^8 - 264847341348078310503512852121422123867106733826264563927066398037537715376935501641926948053760743816285398972792664245370732141565452523805782732*K.1^7 + 6488249420369684865673084748193505436138330907560593665416433059472539426995287679522137532481157416660242582352465472760549052711618021299675422*K.1^6 + 4726844588203547944957276635892069262686648112599969837733718808205187916831073473100778780727818170600159925336170263892177597236393380665254522137*K.1^5 - 210116997153987284884287363394410775730232776645610615939433556606793672634670728385722144994318601595301919401696219099971741417545579053297044311*K.1^4 - 1072715153135247596517350850057224396077896103481162728692400633385663708147766873404253240706568510507105245437402566366680213127430662809581570825*K.1^3 - 6956105797273194447709687860599066263823152416689900111449103847056386045493163715219187649092534463133498184334454473326578215523396849093495292736*K.1^2 + 4725989119796694105201320932169714831419704559975620274055158812063907151142660597644930097055286975101393109684409729895657810702908468089811840960*K.1 - 357950426269710732341687809287600081725298505512595661063723548559515292334931558038739694345116915681753536213845667442651741315640184680032565754)*X^5 + 1/8142450757*(2313912842697570305183752725916739406786318996659611332453652169985903086337694971827737734906440565401944321211252104564247086050749544071661565584*K.1^9 - 1454592858456819020316732636255209834701821084440366939464205974211878858087068603149376446919611406002126799593110954921753809093756467443126269387*K.1^8 - 10258873923486570873323721225535728903549205683853786810413633434248746578725501949459023701902290668202920806831814479064402766658642023119417650958*K.1^7 - 8054376890408375946914622172879557940091053546757082916269616781992425374115851529331815954062805756580616233567061421296434817331131097494481111450*K.1^6 + 149389698455309755143428357401828313108851647949511420011031296664385516323548319903036262021736573196012234667760103183478074611419394727602406341869*K.1^5 + 119172701958420520764479028658469461123322875745315493216529069822473293533189412204297219242146074137720458039002770428457831516361589112581973262700*K.1^4 + 39573862044396061753484258986204348487240185239928149839653548691810191513445571232114766901358504056634404564191132256076716617745667072197935674027*K.1^3 - 209086523602113789085663113716662152576567144774973052663853645919066819695334198710692893934079900234380212963117262899289248690940153571526993992498*K.1^2 - 24165608650780638753839788144036821568447848199311425625371576497497585403675490882359537849337968198025486030339263056855739527220043615343112732053*K.1 + 3653649046857794493891216572711379253094568188498160306471914283349280155028636505545274866968372306006575859998454902233684300917239638756220684096)*X^4 + 1/8142450757*(-37043965191847064719885217000165318608581005080422415041776297811139410336735737452527546769589002555309719241978676785054719034891000998020616105700*K.1^9 + 46417371266954590359452531097957036458724582634217620181695149294114335636134630078215154881003914751582506069522825047444967667615105680714927005629*K.1^8 + 145089239313832719261595349856528344287144945461174139169869832328329842395986527513719640759129819250274396418817225053934878639046389517787478203449*K.1^7 + 30207736257126789218315617464840791825604205942837404324447420907551442553554788396199455640369672190945057868921732886142337411111425790556817220535*K.1^6 - 2452462097059914426085089588321638231672151344269262568901411689974601994862964336599101500764075475025482533552109711971189215052421713591132232509109*K.1^5 - 402406826408687422569396511963169696055320221849680610178627127132105585667391936224829399379228415672524625182740768481645522239212040619844725967809*K.1^4 + 257886962094631368289432883269197072144782517664006260041071978376250024307415268327981734504676022810466627467747378122414091146537012259799025528062*K.1^3 + 3565355115192871572332260224103669789578085846255458079521386827538526070992378831391701380117001406153173725902481469452408155761565468971901861689315*K.1^2 - 1746636810228256703466627377757385762465343192005781270270851144562677871366288156490819221338880554306450633572417580459722856302912732077154071538614*K.1 + 124880052026030373179930345755992878628427302281428367218833038293284370585875031774093501306736577588500380762881596674289555534399752517672655841382)*X^3 + 1/8142450757*(-418229381693979746374748417479029827206009271583691622552424970202477776369045885074751212217365582006727039574081784307150078687899391442886819228243*K.1^9 + 212993977934154715574242805666083355422903813598699719447159993558290978974550524471418305855405143431561591913127129534854778835809080032769969742736*K.1^8 + 1895567046607655006711690014308810515568976067216569693545728372242675055844826000717302303200689478900461749452723426752293787491864799996711758161448*K.1^7 + 1668873210311662240762918591447298456583009867688868763112360183955691162993117599580089012132900444940334751241775680776159481297913385895183269762469*K.1^6 - 26870204750998126185941714100796275470430074815302495628116250700932909111493388626652378310229252224404974203017095483744435277550987165576898606454879*K.1^5 - 24788813713026288798642414944301393170649969515648873918504076445374680893393262918987882920534073454863768105092570268876751702849542294473877339693571*K.1^4 - 9076576092538005885848671313722202649766070580905499563358956845208233423448516773407539793795478440167652184067282770851627837849657764175580802938143*K.1^3 + 37320905408878021600874931954968424988621803920592600191040356533939573345213358049886860008732474196750325034056363411735562059950316701584320740884769*K.1^2 + 8972090269934472988363400629422600654619275070335437373743759918733222944452124863005239735940586144532216362614981110689008760887599683803271711885941*K.1 - 1056110805737430849913887261182614576773535466998663266582864743040943861419193220403268370214294391472486420268273253031625372383233941109415707572255)*X^2 + 1/8142450757*(4021744238122426707466212832101423488167525074497601346015138659206753162524054055575080559204722818647329485112476547863309385540607936785659260836741*K.1^9 - 4747032803260570647857323551651672884903952230873597874185217548210810359356345024528242052412924220690291796764969974234495275589153716215630942220078*K.1^8 - 15993882000728470058993350336372447652529475062165084249480021111850747326129779845473888550642676109357852791345950140365338115548070757849955334594142*K.1^7 - 4527515504788868788826822325633044808354754934930472512180461977044800969300142680822427482741784461821981889145927506360361192294161374902655142621929*K.1^6 + 265486854578540857532212594565657419074075703300376488716157246278359149702372000682208123060630156962109710819118427977448584591154202250667101758386473*K.1^5 + 62715880212895147006988184831155013197093624171828406886941772895729432556924561905816781074456282420408323695040197391124178720471426171909177334841028*K.1^4 - 16730886711364477697905210401328781688957169727169562469074100917906309036120083804849111455937354090091735056330326902167518088186684128153327761642452*K.1^3 - 384323271629918024532465732719480102663140111162624730866255710893910267456562363615917358267942928158748677788389900298646736482495950934209608504858013*K.1^2 + 162660749795279293157517636573873722363409049966263594384079359243710451875353550121362948743935728625328724915395179674929934904356537345230452400744062*K.1 - 11240136386607145390343068966253907445270714909470690830194628286317202693517257986278586637020650830454050537383622008349763472054779666744466287105878)*X + 1/8142450757*(11231080498121112425369221894367623560081251060185695564476396626440071983891331061213194918300580317660149930068762598325405940573131263328196452720743*K.1^9 - 4939397145668975156791668224469038461584600569665659771702955819905255027419199467654674660046822614031157755973924437244303114840254504418922312272166*K.1^8 - 51549272971247494067012668150558674602518267588403766490639334323149431077691166983060980721728375480639482761207265791700336827140649007961977878375542*K.1^7 - 48146644031778341804419932066906870877434352658021092687815778292216010546014778246136408623360834615118339634274945795102342132006893287382690011448644*K.1^6 + 719516448274237235209679686041215985935683256813550392628854052644055004567069546452580717339960994794020022514447312026164682180943375349235670727002505*K.1^5 + 716463052034147688182745025199222512882224302284442615473024845051524988117041659757463846459212988591846035499124234056827940925616288002005306922879653*K.1^4 + 273814212469046162023642542367105410516131135950399623693632571251927100495231615781262982473483374536328213574886804054573918330848355130158427846878566*K.1^3 - 994855309099345151616816500363379718858950782716543993210546434376522051884720568337461817267776083418410345990639663903495862721382967800463744138063463*K.1^2 - 312910372484585144712327363858865623444422383572337338283471242958045891142838132995939213313702442228846804190472385224575429228490371625618665153163212*K.1 + 34546817097681908112184954170661651079975725088095964701117849973800120696683093768655797936022234383032234238009204661266719211682565125507127029921808), 2>
];

qfac := [
<X^4 + 1/1163207251*(16597667600*K.1^9 + 5235770176*K.1^8 - 84880728090*K.1^7 - 127770429429*K.1^6 + 1022167910536*K.1^5 + 1882354846019*K.1^4 + 1003034357949*K.1^3 - 1401354255856*K.1^2 - 1787318050411*K.1 - 27655767365)*X^3 + 1/1163207251*(-30557475524001*K.1^9 + 25485327400209*K.1^8 + 128814548394483*K.1^7 + 80422314996201*K.1^6 - 1982707624973394*K.1^5 - 1159754681449689*K.1^4 - 376146473535288*K.1^3 + 2739668093200575*K.1^2 - 284073601051923*K.1 + 151667988640587)*X^2 + 1/1163207251*(304170918455558*K.1^9 - 608170983597605*K.1^8 - 1165961373262466*K.1^7 + 832692908873055*K.1^6 + 21444692304546153*K.1^5 - 10928337709238430*K.1^4 - 21412025288635683*K.1^3 - 39211479252639493*K.1^2 + 32763679559791241*K.1 + 12786617319917079)*X + 1/1163207251*(16830126125180994*K.1^9 + 1196431575400959*K.1^8 - 86288201883212817*K.1^7 - 107504717167672194*K.1^6 + 1063929010456829388*K.1^5 + 1639591652710694158*K.1^4 + 617363080963507664*K.1^3 - 1500505112751411304*K.1^2 - 1294070198484205091*K.1 + 305173533767812201), 1>,
<X^8 + 1/1163207251*(-225948575842*K.1^9 + 287321614103*K.1^8 + 847683550276*K.1^7 + 188281463114*K.1^6 - 14815675704445*K.1^5 - 2070858793627*K.1^4 - 483859968561*K.1^3 + 20104777844197*K.1^2 - 11238390801649*K.1 + 3839616310874)*X^7 + 1/1163207251*(-253893182287910*K.1^9 + 269883788816271*K.1^8 + 1029885178403331*K.1^7 + 415941452313105*K.1^6 - 16661245743883055*K.1^5 - 5885111345430202*K.1^4 - 383354582613814*K.1^3 + 23758623017624049*K.1^2 - 7542533064302470*K.1 + 868346444255555)*X^6 + 1/1163207251*(-24719025842794298*K.1^9 - 19079718429872959*K.1^8 + 144836129401532171*K.1^7 + 228784430343756414*K.1^6 - 1533056345594297346*K.1^5 - 3545551198543954083*K.1^4 - 1330775339426728059*K.1^3 + 2188450419806300491*K.1^2 + 3544878018418446568*K.1 - 910795634729800191)*X^5 + 1/1163207251*(37658452049219619026*K.1^9 - 45172921182043066710*K.1^8 - 150196833159520466992*K.1^7 - 38542822351499701481*K.1^6 + 2492300729303321343228*K.1^5 + 543349403141173332066*K.1^4 - 251450126435917179763*K.1^3 - 3651304547598864185422*K.1^2 + 1574726899067923325535*K.1 - 15585310827007993223)*X^4 + 1/1163207251*(5776722396982779636045*K.1^9 - 1497616593066213690189*K.1^8 - 27503701275079996488981*K.1^7 - 29122444615774981914098*K.1^6 + 367884057181514837461185*K.1^5 + 436773939217323064038344*K.1^4 + 172875725866683879113057*K.1^3 - 507393017250834490945325*K.1^2 - 258888035106979832284489*K.1 + 37530472320567749602760)*X^3 + 1/1163207251*(-1171643822759679166088483*K.1^9 + 1449025705146686576601573*K.1^8 + 4630245284424935265686524*K.1^7 + 1018019189485115230035144*K.1^6 - 77627923989156878766120306*K.1^5 - 14046381639487918988804835*K.1^4 + 9073925547709727909623373*K.1^3 + 113714295779709571162049910*K.1^2 - 53145311923508011929418735*K.1 + 1475860694598631550065822)*X^2 + 1/1163207251*(-109098556298098082356766499*K.1^9 + 68079805098558915364112083*K.1^8 + 484654874639402523668620608*K.1^7 + 381498649839052956861321502*K.1^6 - 7044600160055891580669132148*K.1^5 - 5653222267369998377219784838*K.1^4 - 1850001827289607837864553833*K.1^3 + 9877488453407284798787306411*K.1^2 + 1192969711022830455804891387*K.1 - 225766603604460705005468388)*X + 1/1163207251*(-1176212842620074449468734857*K.1^9 + 169277431649867802377230453*K.1^8 + 5542581059165238005292634022*K.1^7 + 6634701675379223148230915785*K.1^6 - 73813525925981402451654943673*K.1^5 - 97251236009769300287710004371*K.1^4 - 51434808853199476292798182609*K.1^3 + 94538883854810631140959514465*K.1^2 + 62957476115013874500710171628*K.1 + 6755355959113103419249945489), 3>,
<X^12 + 1/1163207251*(16126419786*K.1^9 + 62011663146*K.1^8 - 118119807048*K.1^7 - 376892340327*K.1^6 + 806122238124*K.1^5 + 5487648672639*K.1^4 + 3862741397226*K.1^3 - 370469994291*K.1^2 - 6123415247736*K.1 - 874520813820)*X^11 + 1/1163207251*(-274354838827806*K.1^9 + 180165822562770*K.1^8 + 1197795449002002*K.1^7 + 927367298679882*K.1^6 - 17674394920557000*K.1^5 - 13576924101928269*K.1^4 - 5192992467994677*K.1^3 + 24072065230682127*K.1^2 + 2023247407574214*K.1 + 911243025728346)*X^10 + 1/1163207251*(151537508070625760*K.1^9 - 154649483765559194*K.1^8 - 623821500952831151*K.1^7 - 274484626361213436*K.1^6 + 9948038169993101868*K.1^5 + 3945377719154636799*K.1^4 + 222146010375174876*K.1^3 - 14385082023405298780*K.1^2 + 3980313511365018470*K.1 - 149467435837248828)*X^9 + 1/1163207251*(2517136091246227086*K.1^9 + 22651088324599466505*K.1^8 - 31363523003587258170*K.1^7 - 112188463253479680759*K.1^6 + 99574416803305228410*K.1^5 + 1707537597532332176034*K.1^4 + 967377867105930083289*K.1^3 - 10884631237965509103*K.1^2 - 2258761630859045405703*K.1 + 209459841210871765893)*X^8 + 1/1163207251*(-24384493303792758972450*K.1^9 + 21815348528302845597369*K.1^8 + 102468981610552744058724*K.1^7 + 57397708301227413177969*K.1^6 - 1590170853264455324480616*K.1^5 - 832956959053769187961593*K.1^4 - 184706154226045959697539*K.1^3 + 2253114038842958433649464*K.1^2 - 345698224170388374813300*K.1 + 35875959270239465477613)*X^7 + 1/1163207251*(-74572857186143575004499*K.1^9 - 1713351337066346249015604*K.1^8 + 1738102516330066155526884*K.1^7 + 7810959616876951153296894*K.1^6 + 29404116839479348428273*K.1^5 - 118258593027544001875304088*K.1^4 - 72328133577224439802878045*K.1^3 - 12002101889298904163767176*K.1^2 + 162436067735004043976880048*K.1 - 9548849819023855127668416)*X^6 + 1/1163207251*(951378801268909254963459660*K.1^9 - 883125128343345592610324439*K.1^8 - 3985235217500750980608677184*K.1^7 - 2091982658233744042153056378*K.1^6 + 62185514850937439735769285498*K.1^5 + 30453503955560387557590800844*K.1^4 + 5078032676257778065457875809*K.1^3 - 88770207097377357782497513461*K.1^2 + 16302262751918827001058768939*K.1 - 474574653806723787056167233)*X^5 + 1/1163207251*(15477519245532976860531189894*K.1^9 + 41438449359824158414959595695*K.1^8 - 111021336288588892562611462872*K.1^7 - 272230408308799173631069471005*K.1^6 + 864793394897687547978502590804*K.1^5 + 4127413997379779217590622309414*K.1^4 + 2233923296849405124660270220824*K.1^3 - 916006909657201208812263923226*K.1^2 - 4881874224676807867929464313459*K.1 + 432387815672506101714290074554)*X^4 + 1/1163207251*(-19555553221574741122823848100906*K.1^9 + 17904942435760653708246135315345*K.1^8 + 82055562187610325087586496703511*K.1^7 + 44115875651086738109691976695452*K.1^6 - 1277300395572697537850276629003380*K.1^5 - 641925950825878199571639299319774*K.1^4 - 118159882501534732463715739849091*K.1^3 + 1820027990021836691339096942314416*K.1^2 - 313356408738141747818835624165088*K.1 + 13512494182207899292189804559011)*X^3 + 1/1163207251*(207358659287059602090811027213800*K.1^9 - 707359483949894883696931555053102*K.1^8 - 441866160530674080459345242986368*K.1^7 + 1741425772273497782753316197350158*K.1^6 + 14906049343686077646942539832275541*K.1^5 - 26874850473836811136346593818986514*K.1^4 - 18702658893483596107771380523212819*K.1^3 - 24183116604616601486147596638505143*K.1^2 + 51054972386887471200897564597967920*K.1 - 4232247030531090461858383117768188)*X^2 + 1/1163207251*(62659238815967792602297986674817591*K.1^9 - 51436491930314920344813592921351311*K.1^8 - 267843839279695765688734648812403719*K.1^7 - 166672428755596825105864884797533251*K.1^6 + 4077122104776199119201087286383142002*K.1^5 + 2443067068804095552335845527950946552*K.1^4 + 606512765806593503894316635803684632*K.1^3 - 5776049137089370997350173695355430083*K.1^2 + 456647545158676010899346961758162835*K.1 + 4591849752174795431754784096111239)*X + 1/1163207251*(-342128599557294919424437975126888568*K.1^9 + 712355352968404362003459550067744009*K.1^8 + 1104537317829552368317757739437563289*K.1^7 - 931360502072147763368630401307177830*K.1^6 - 23393658185616674091256089543572590968*K.1^5 + 14747355556974998217355998660094970607*K.1^4 + 13271040272651219915190978854326706009*K.1^3 + 35573556633591309793597660566319425970*K.1^2 - 42304130408684046682216032251457621350*K.1 + 3462038165189911377596033944743157730), 3>,
<X^12 + 1/1163207251*(1576461803469*K.1^9 - 1378327500018*K.1^8 - 6483370845378*K.1^7 - 3969023348196*K.1^6 + 101999035437786*K.1^5 + 55400249908275*K.1^4 + 24023280373149*K.1^3 - 137737398147765*K.1^2 + 22276314610920*K.1 - 18056159402994)*X^11 + 1/1163207251*(-7678232278245609*K.1^9 + 6989279582871138*K.1^8 + 31355234338878999*K.1^7 + 18158838878820846*K.1^6 - 497519971765911309*K.1^5 - 252002688431540757*K.1^4 - 106095415026427128*K.1^3 + 674529194659828422*K.1^2 - 131131517399766270*K.1 + 86683562081474184)*X^10 + 1/1163207251*(-8255520227742923110*K.1^9 + 7517829111367268722*K.1^8 + 33688267909291297606*K.1^7 + 19528293218826973338*K.1^6 - 534842164116537626520*K.1^5 - 270685496543683337883*K.1^4 - 115367895160434978363*K.1^3 + 724366256613171147545*K.1^2 - 141637123868547306709*K.1 + 95233650901242758388)*X^9 + 1/1163207251*(-4053433087091291848911*K.1^9 + 3708734742090153436248*K.1^8 + 16527659562523024677036*K.1^7 + 9512554777107560157492*K.1^6 - 262657258525523202079797*K.1^5 - 131770393110446765962977*K.1^4 - 55885354032508426449864*K.1^3 + 355881348912065923700667*K.1^2 - 71131169044513930996485*K.1 + 46772495677787729378346)*X^8 + 1/1163207251*(-1058623000019977201836777*K.1^9 + 966650010623508204102663*K.1^8 + 4319341970502082693130532*K.1^7 + 2491758850492618055796888*K.1^6 - 68597690235344992578090339*K.1^5 - 34544696023981843443171261*K.1^4 - 14589576880092946155758202*K.1^3 + 92981169038483578307758869*K.1^2 - 18380522925453509010455175*K.1 + 12086104306286122659653400)*X^7 + 1/1163207251*(-169832548787284574030004807*K.1^9 + 154584371057472437010420870*K.1^8 + 693145987778305836844713150*K.1^7 + 402005193266489516538436557*K.1^6 - 11002792420644299798991977178*K.1^5 - 5573416332788822462628152484*K.1^4 - 2372849850149932769823615882*K.1^3 + 14903140516127605364187097080*K.1^2 - 2905953139407581250540083520*K.1 + 1953609200957707312432024761)*X^6 + 1/1163207251*(-16879644339322794013182862008*K.1^9 + 15464813852023286867018693109*K.1^8 + 68798126929045389027158140452*K.1^7 + 39533128705390120259478505092*K.1^6 - 1093787187996244891992991894620*K.1^5 - 547357835185810937966509170849*K.1^4 - 232621718922310409652553519779*K.1^3 + 1481722134539137251585679470240*K.1^2 - 298243003379497500888963229410*K.1 + 195895884339554117864303175147)*X^5 + 1/1163207251*(-1001372322158384965901765009946*K.1^9 + 916155282604013992841706206955*K.1^8 + 4085657665420035481663665560202*K.1^7 + 2348383928909242521437032083390*K.1^6 - 64898591056795475810850699352845*K.1^5 - 32564745702688587256406218384620*K.1^4 - 13642276767706757625496887946635*K.1^3 + 88031345179163966222119667021187*K.1^2 - 17532159487168176231649506013689*K.1 + 11319799265378198893946439174843)*X^4 + 1/1163207251*(-12643533275057930233521581763968*K.1^9 + 11265023438106120498229996226280*K.1^8 + 51798015563288311190216716073497*K.1^7 + 30971368588646963754298307485508*K.1^6 - 818459072414493477252251715649191*K.1^5 - 430743566906882190614664728552142*K.1^4 - 186424089980434078483394100920165*K.1^3 + 1106936453743046139480824271596097*K.1^2 - 193975111246950962013787795055560*K.1 + 144061608975341933469766537370182)*X^3 + 1/1163207251*(2541306027520974943543253139498828*K.1^9 - 2319751510657875897790717666317036*K.1^8 - 10366628735146809100837890014525130*K.1^7 - 5987122611849589971292142471106741*K.1^6 + 164659395254258820359355500904867627*K.1^5 + 82968485471499017738795226053811222*K.1^4 + 35242115345281543127354542865818977*K.1^3 - 223074410410100829301688383003137768*K.1^2 + 44090635990061754249020278094849076*K.1 - 29270607134721072848499573350192628)*X^2 + 1/1163207251*(214009076875589580135178600078959444*K.1^9 - 195978182777435050572767838346224372*K.1^8 - 872406904691932724908813656541541652*K.1^7 - 501566657242278026881646232354063252*K.1^6 + 13867676311938161290032120600491885469*K.1^5 + 6945957861369335606116919751593413320*K.1^4 + 2948289383267384025131953803961886667*K.1^3 - 18788352103779216503912558051806098876*K.1^2 + 3771728056008763440515279855129594760*K.1 - 2476412892492007236561521112859344507)*X + 1/1163207251*(6953958631650336934633369111570083100*K.1^9 - 6361841001987043985486803051262890720*K.1^8 - 28359244859185136991606293918318977969*K.1^7 - 16319684755350752340612367883375332090*K.1^6 + 450623865796676284880487345408079716294*K.1^5 + 226124481629551696271206742376952469340*K.1^4 + 95631642538487246786696184591599714114*K.1^3 - 610724405204678538925937149105609157123*K.1^2 + 121899523050247727315551859118825038197*K.1 - 79843484950412721662388222128484675004), 3>,
<X^12 + 1/1163207251*(-101988388668*K.1^9 + 158727390114*K.1^8 + 363032125893*K.1^7 - 45349852902*K.1^6 - 6772990779687*K.1^5 + 945047606076*K.1^4 + 1150186509873*K.1^3 + 9374678731146*K.1^2 - 7244561025636*K.1 + 1272631893264)*X^11 + 1/1163207251*(-160251728006817*K.1^9 + 127935864298116*K.1^8 + 685619693913198*K.1^7 + 446068926803148*K.1^6 - 10410782047310565*K.1^5 - 6489646450656219*K.1^4 - 1834247605950876*K.1^3 + 14798912059466139*K.1^2 - 873551269365012*K.1 + 53488332884901)*X^10 + 1/1163207251*(42590352406699292*K.1^9 - 68173596985367108*K.1^8 - 153938559948056369*K.1^7 + 27820635428909421*K.1^6 + 2856214552321275549*K.1^5 - 501831230398804824*K.1^4 - 828559974634362570*K.1^3 - 4222927262652278449*K.1^2 + 3384893519577028520*K.1 - 310023757187782161)*X^9 + 1/1163207251*(36378988111799281926*K.1^9 - 27983170958010909354*K.1^8 - 156864417561993609558*K.1^7 - 104880831053123265984*K.1^6 + 2361265772794897994622*K.1^5 + 1539811219222009244376*K.1^4 + 437567621450045671242*K.1^3 - 3323167016070403605123*K.1^2 + 96293553836160743262*K.1 - 5229705012998656221)*X^8 + 1/1163207251*(-3101430692376368639226*K.1^9 + 6484481801501618607543*K.1^8 + 10039499022665786921676*K.1^7 - 8590725276018197226453*K.1^6 - 212353792291839492074034*K.1^5 + 135277047983031117997131*K.1^4 + 124516976263935061660731*K.1^3 + 325132531096858284638385*K.1^2 - 385326143983177979293035*K.1 + 26954303193218101478958)*X^7 + 1/1163207251*(-2416017877473345589327818*K.1^9 + 2091498693359130595912077*K.1^8 + 10241744742367922337442782*K.1^7 + 5962482558664463410044606*K.1^6 - 157507751605318581489181398*K.1^5 - 87171525359164607239236078*K.1^4 - 18968492671228031060615343*K.1^3 + 223941167072642647890273555*K.1^2 - 27538266335465785411521798*K.1 + 303832362142925103661143)*X^6 + 1/1163207251*(-43864914823614541136902068*K.1^9 - 98996064782414110494119604*K.1^8 + 299492594163352271013152985*K.1^7 + 692845322132640336341303502*K.1^6 - 2500103998257535257367082958*K.1^5 - 10498031594836701223032390897*K.1^4 - 5612631758181061223386108104*K.1^3 + 2784147290011233419847735312*K.1^2 + 12136903356040129578050612460*K.1 - 1097689032392052226843908810)*X^5 + 1/1163207251*(44592416170053789104506942371*K.1^9 - 47670663623416364182502020032*K.1^8 - 181438963204740327847996439787*K.1^7 - 71390194786264369076220576240*K.1^6 + 2930578033725268776621330851988*K.1^5 + 1018404531053261406842918223798*K.1^4 + 6274883232292266057004159014*K.1^3 - 4213948964320411150549184497386*K.1^2 + 1345782451957201518825312658989*K.1 - 86115349196413667736784446204)*X^4 + 1/1163207251*(2937626016001175743432531106905*K.1^9 - 1650438985645369999311471309099*K.1^8 - 13186543084883846724746017453256*K.1^7 - 11062910058513637497411741389104*K.1^6 + 189140862231427570054131902083116*K.1^5 + 164066539073891940420344405130960*K.1^4 + 57807282818634328021180758833146*K.1^3 - 263578125787038721717564700508675*K.1^2 - 48776283430082637133717689621007*K.1 + 6174946883710222860734054111092)*X^3 + 1/1163207251*(-105626675129958881543237875482243*K.1^9 + 178470950063605498894974860562264*K.1^8 + 375530043085588291722746286453777*K.1^7 - 110722139576855722170534454582593*K.1^6 - 7114235256547141400289208957819362*K.1^5 + 1854102572977513517316913491241035*K.1^4 + 2512671483764206756785414791479536*K.1^3 + 10601196664715916332761575399286263*K.1^2 - 9233703878502691539068303008913175*K.1 + 721132539991655813495958627188601)*X^2 + 1/1163207251*(-10444141085387501154059489054731884*K.1^9 + 9940403453848670891827783801569567*K.1^8 + 43511045124958644491606020639521486*K.1^7 + 21947926962439196459763428145917421*K.1^6 - 683167788144529096543968030063002751*K.1^5 - 318243721563340214283739274632103226*K.1^4 - 48550529103613965450553693908147564*K.1^3 + 975553315595551090753811065282746057*K.1^2 - 202213151340260904271052243278147488*K.1 + 10253804238737566607424833532054813)*X + 1/1163207251*(-116055694385294253727029036110172749*K.1^9 + 61213234554183994064725021857778835*K.1^8 + 524261781548045107648739635178134271*K.1^7 + 454096734911768043293174053849889261*K.1^6 - 7461842992727194875804501307705520151*K.1^5 - 6741461927614860952964964716050809954*K.1^4 - 2437340428322640313255826253628132228*K.1^3 + 10376172561765584850825336789380437999*K.1^2 + 2295206762569954205973709907376136948*K.1 - 276430193162390729738615607184278040), 3>,
<X^24 + 1/1163207251*(-190411435602*K.1^9 + 314305046613*K.1^8 + 687591515004*K.1^7 - 184765559895*K.1^6 - 12796817255391*K.1^5 + 2891217468003*K.1^4 + 4454714142474*K.1^3 + 18384644268846*K.1^2 - 15243095378139*K.1 + 1009931490768)*X^23 + 1/1163207251*(-1814711224055835*K.1^9 + 1408095452067564*K.1^8 + 7664366583233493*K.1^7 + 5302534609428048*K.1^6 - 117175451915226117*K.1^5 - 75636021262138089*K.1^4 - 31097298908787333*K.1^3 + 160002336304244085*K.1^2 - 7452820329365163*K.1 + 13049420100924909)*X^22 + 1/1163207251*(658964302798387036*K.1^9 - 698655664638622666*K.1^8 - 2743382963001699943*K.1^7 - 1035438758976166761*K.1^6 + 43530495544539379401*K.1^5 + 15607270694142704172*K.1^4 - 3381949095430154712*K.1^3 - 64663176674165314676*K.1^2 + 18151015886220748699*K.1 + 4307980702956630234)*X^21 + 1/1163207251*(-629505643233957509073*K.1^9 + 951068378811837131628*K.1^8 + 2273791617743413458585*K.1^7 - 139953199510572036480*K.1^6 - 41850149704379806308021*K.1^5 + 3911869188206832861855*K.1^4 + 6907366957563725916600*K.1^3 + 59369179651798066301085*K.1^2 - 45444600834399777615588*K.1 + 8834681798723567606403)*X^20 + 1/1163207251*(-1019138688113615735558883*K.1^9 + 840483104332315311203493*K.1^8 + 4314963500846455864967994*K.1^7 + 2722139886081568080785811*K.1^6 - 66156157812488986007445303*K.1^5 - 39368529204345491841093756*K.1^4 - 12198414317923159849139910*K.1^3 + 92263568575664573914834449*K.1^2 - 8223057541613571005422014*K.1 + 3402840551617418039204916)*X^19 + 1/1163207251*(48567075490834285738000036*K.1^9 - 168370542750944412493872666*K.1^8 - 116487103647705710818241846*K.1^7 + 430878065493806667982463439*K.1^6 + 3564155887656991630113930138*K.1^5 - 6425487845491208537898123975*K.1^4 - 5471125088697025807578245344*K.1^3 - 6346599954478204164051024273*K.1^2 + 12013026329334495395854984331*K.1 + 354437013017729484601919566)*X^18 + 1/1163207251*(132501962230993139670766000431*K.1^9 - 98208293185644822703593141651*K.1^8 - 580925535307143658379113570938*K.1^7 - 393207887802887824239768236778*K.1^6 + 8618854291833661574353027799535*K.1^5 + 5870953710886236219183436230960*K.1^4 + 1314581740068569382737834458365*K.1^3 - 12367965488487797595486653264268*K.1^2 - 88433175015109972351977922503*K.1 + 621339247982229183337716311688)*X^17 + 1/1163207251*(-38340541206063736827604049233386*K.1^9 + 68280016844451185882012722947732*K.1^8 + 131332278771693350602035375632022*K.1^7 - 53588813183386066149232780052316*K.1^6 - 2582516511977943111686216247559275*K.1^5 + 907019145905333036475495675692187*K.1^4 + 911905750584707346543474988298379*K.1^3 + 3788450983848754823524993347265827*K.1^2 - 3702629542800114954643617735679413*K.1 + 480156708716252109149077581622128)*X^16 + 1/1163207251*(-51445407543381119806518445830423013*K.1^9 + 43410686053734315230309167394251758*K.1^8 + 218363763766821918458388858053731661*K.1^7 + 132228553894956936489569654512237174*K.1^6 - 3348093301753968652309109636780434596*K.1^5 - 1927355575140559122377834283153626556*K.1^4 - 489392441224795900728978698123980279*K.1^3 + 4728219790330635697229013091889923641*K.1^2 - 491208088871742875163664740927144695*K.1 + 57421437709027996495456846159441736)*X^15 + 1/1163207251*(5789898504535485835804148179782654846*K.1^9 - 11499811566347765788466281183042409274*K.1^8 - 19264581653197995836707069869763294080*K.1^7 + 13473677805750695810569438144330735836*K.1^6 + 394921061069515662229275543458001654879*K.1^5 - 213079792228054385208167576272634088840*K.1^4 - 210471319880262233751686199797199272850*K.1^3 - 601746877465390592317680151359012144225*K.1^2 + 663208522869263473082011714729161687888*K.1 - 43959426627862871148445298697786187047)*X^14 + 1/1163207251*(5152384854176974671457397123988489684060*K.1^9 - 3606474803228368006440504495793548085869*K.1^8 - 22550741525146450481892007948375166114124*K.1^7 - 16357156272914620886523230305087292694114*K.1^6 + 333662714750493689299516246057171913692062*K.1^5 + 241474947169798293096905101957395520840989*K.1^4 + 73204062898569857646640089742138396089939*K.1^3 - 469545942244032008854805298185015765188455*K.1^2 - 20060795449267801717896734376787579953333*K.1 + 6272817067316319745709825014871093413017)*X^13 + 1/1163207251*(-1096913485753574789280747792528401274760469*K.1^9 + 1393523036627318295927032073700949352153500*K.1^8 + 4279794104491674364409156048600214207810203*K.1^7 + 813672445655697550072548169455883651681928*K.1^6 - 72667299859462355177828011380517574477233260*K.1^5 - 10673630695844009157132145520426528624620014*K.1^4 + 8325886085053156676376144229381289594635034*K.1^3 + 105723647503653045939837340763273378708153020*K.1^2 - 53486398632861095481254535549949485209471012*K.1 + 3911438425082201997203329544038991506051229)*X^12 + 1/1163207251*(-178287218313680958557039103875985497996498865*K.1^9 + 69684307126250247982857030226724135928926685*K.1^8 + 825518508877643233596919315607829800740918935*K.1^7 + 801565647902517914090715183213606567086591580*K.1^6 - 11398881825976839096365530947363292745796089691*K.1^5 - 11941323673330393067455949435894857726394834103*K.1^4 - 4684309624896438478752200320047071768422372836*K.1^3 + 15709616974018980190904340260919924384021371571*K.1^2 + 5771849324551195199107244101473273980847257211*K.1 - 615674447417067282794741577324202580909305569)*X^11 + 1/1163207251*(49814026349731977234111139929740072541638338374*K.1^9 - 52201348335805389050318298415941669777151263498*K.1^8 - 203573353472920874367671612044985089228980537582*K.1^7 - 84228418062186768734611701831673109776640165670*K.1^6 + 3271057368981664927017278928159992869924587565737*K.1^5 + 1206158346684451622444538647837425564343389194942*K.1^4 + 46337102596406932784815082283148451391602296050*K.1^3 - 4698554396251810388478014754051675072025487068680*K.1^2 + 1406187281501136025493470568171987500173571381863*K.1 - 86021356901106315717376956659017688782792844238)*X^10 + 1/1163207251*(1347945569133535951756358448040456222741236646365*K.1^9 + 1157327136330803758311569929729630086447181229537*K.1^8 - 7638952048098214646099111059958406339626933548193*K.1^7 - 13246937334162727104570421585633540954159484831796*K.1^6 + 81765961160949285173995991980145387874430288481082*K.1^5 + 199908474774859114451280778150025338839005618500398*K.1^4 + 100100692451576818939436378606064096207631402379323*K.1^3 - 103048302413384706693459879754627365095552874255434*K.1^2 - 199029251812447040885619886159849300382675160067918*K.1 + 18318924065923441332791611774259041425395553774363)*X^9 + 1/1163207251*(-755940868307507232002995832077377071710727780882784*K.1^9 + 717848120382621022813499320678497771173433991136889*K.1^8 + 3150117633608353671656680174358938195194346349196345*K.1^7 + 1595948409300284121253477525083371475161852057878068*K.1^6 - 49440674498163051367784463784289806231739095422790266*K.1^5 - 23138926195350868960818735503107240285119200300552430*K.1^4 - 3611819579576194601011756708845543845272992256814205*K.1^3 + 70570991265900872066529419927792735995322203094195595*K.1^2 - 14493137684992009532958212236930025100779768843576046*K.1 + 778526250789678396620656825859840325277011149454081)*X^8 + 1/1163207251*(-9395118927361966970780853770471610112579225078161075*K.1^9 - 15300270399697951738093642747102410399641186129663007*K.1^8 + 59154667812995276686929415058309166452779047260871192*K.1^7 + 123265911776923762227082274283978148653088474228414779*K.1^6 - 550543735608934900014587399626930117735809222822734265*K.1^5 - 1863934712408252631499615113879746185571461009694373945*K.1^4 - 981446885460213345720561944145278954279209695303099744*K.1^3 + 646669141082784259684718652311146961802662339841098358*K.1^2 + 2053435185354992739596514251428901975335148105116566477*K.1 - 178052795713065024739265314946806031661283675833051822)*X^7 + 1/1163207251*(5872509776393658931011177288075826248583571882694869835*K.1^9 - 5779529369483813001842542200869861373997624219768649545*K.1^8 - 24311388799809397243844975424923956667076395302107493148*K.1^7 - 11526039442734786929865713006345732693010510130244817346*K.1^6 + 384646296307982389840948894382572077320832366015984463077*K.1^5 + 166568999728755581301222387419787014523703965658592294265*K.1^4 + 19733631926426181141584320711416047545868953737390649539*K.1^3 - 550485304999482073814028245756535300580923036363904038236*K.1^2 + 131205521772448091910582019214751509128938900290783968169*K.1 - 6949468768038336778908540356449550441084865181908686395)*X^6 + 1/1163207251*(100899443447572132787893507992177421798643023697216592252*K.1^9 + 60849898767297395649894833518784466077369558099877714789*K.1^8 - 550387311748945302668778705332794357570782407966574939180*K.1^7 - 881597400913450292937442524367744485924005814715576104309*K.1^6 + 6188006747772878008876381370776638169752934588707898595040*K.1^5 + 13285794680160320998120673682262789762022934915093808722036*K.1^4 + 6504508080987632569641468939521628055315861138718138447853*K.1^3 - 7953136987851894634073793977178993231561501747685369481931*K.1^2 - 12519141109058696284892246983103902546627948655686746484452*K.1 + 1159655350982725824215918456861010172958846302388094128187)*X^5 + 1/1163207251*(-27035203113016617658364881641401674261189927921633989997785*K.1^9 + 26761914533080192482725059809485424217117885033672563967635*K.1^8 + 111772214522839497028807099334298203355810691285553905489059*K.1^7 + 52417741512336125959128798917375792596350771027333188448636*K.1^6 - 1771104566365597154770033626554908744194562434825716394325638*K.1^5 - 756693483799840789516237279877606425280367941384692831355061*K.1^4 - 86291035726339443370473623494488716462180352545877464486388*K.1^3 + 2534761861692289226573083730490055460663057354913524315032428*K.1^2 - 618592731421237548756710970303009767544257899128186237410490*K.1 + 35198542431299963333124301198586542572077041740551210357943)*X^4 + 1/1163207251*(-255983080705511500953933182608095085061271523495200038671441*K.1^9 - 191540900225727812618078892841078047147919748518242765193985*K.1^8 + 1426587139131956857206962998337927234229907931599740947804362*K.1^7 + 2395646930462401553381134934280284841896010326473002037101947*K.1^6 - 15599043526956509962475551724333900270486885222015675554243818*K.1^5 - 36123500147378761818007081667075807235430488159302554605002124*K.1^4 - 17967767115965904618248281548035704272103831619933963464897171*K.1^3 + 19804058758713347959625039812753824617091917884149877035133025*K.1^2 + 35182291399186318069082314548968475998809780435074121064787401*K.1 - 3189650539916815875942141255314749421888793375171777032315981)*X^3 + 1/1163207251*(38871888091752909675046708566081313928944531737262444347703392*K.1^9 - 38676036272742461506062537998265828019340976152325694594029621*K.1^8 - 160554008302510640014738359707057451970258183426866980557675725*K.1^7 - 74520083102582722974248140417152310344917255357047928652052266*K.1^6 + 2547092616276876614012536844462358840225313335743310112273659999*K.1^5 + 1075190005433065790440243611094885335882747726105882242531899935*K.1^4 + 115938528307666704018086029407813593334273652016283283180690251*K.1^3 - 3646767695635601904289212875436585424940966404391271916641610314*K.1^2 + 907497199636336339737756197429990723365208842505866341142974045*K.1 - 51417053286516768781726311277012800853082234208108387187478313)*X^2 + 1/1163207251*(234039347280205716156371016333927233749064915475950995354163061*K.1^9 + 36992533315016879672725387167400954370698929765469104443499405*K.1^8 - 1190046272877146808831984348446551624734474506033223531335812500*K.1^7 - 1600585598358856898727698708899010830637630207939717822660246829*K.1^6 + 14625616913971046077192193337005509790025904388043661288636204392*K.1^5 + 24036976995424476960505022767865796065819075418211860425639396970*K.1^4 + 11097990922396964101537354294249743094625025589351820489354676732*K.1^3 - 19412636067670176088510679901579079199562740476970509123914226356*K.1^2 - 19426856848214911382831369202410376410324827845389697163976178228*K.1 + 1829767031142861533199262848658467478749985018517048498426331504)*X + 1/1163207251*(-6000784510680688788146650450258218830464269461855202261004997085*K.1^9 + 6460056347826790310175784354061916238107533494278845726309817612*K.1^8 + 24379848750389215856686255790180195249270120993963312151284670258*K.1^7 + 9414517886248475923016215017871411279368235749273847700824156215*K.1^6 - 394490124205411388521930809040663613215398016106712138270196932795*K.1^5 - 134120372216348924882043058719230919492417599145614238920226560694*K.1^4 + 954426639503737835805697016151828274172912269262021598620021496*K.1^3 + 567569313514668417462468138825052830113508420094776808409392501956*K.1^2 - 185247190166830792865188850152774200348364070089123858603180660689*K.1 + 11836402519675791433291885558197902593525974037487517904940923510), 3>,
<X^24 + 1/1163207251*(-86849629563*K.1^9 + 227706834474*K.1^8 + 254065336215*K.1^7 - 447485289423*K.1^6 - 6126351502857*K.1^5 + 6798822512487*K.1^4 + 5981866939830*K.1^3 + 9838592174469*K.1^2 - 15496864251891*K.1 + 665849532255)*X^23 + 1/1163207251*(-820747726657860*K.1^9 + 502390688281992*K.1^8 + 3650882050167615*K.1^7 + 2914124519152410*K.1^6 - 52957684074998769*K.1^5 - 43156507385483514*K.1^4 - 14488309141146321*K.1^3 + 74066967979097520*K.1^2 + 9654117858789783*K.1 - 1329211884470142)*X^22 + 1/1163207251*(1526682545646237121*K.1^9 - 1616279475400764559*K.1^8 - 6222679967008906441*K.1^7 - 2513022758778828159*K.1^6 + 100279519407618095373*K.1^5 + 35891738613318124233*K.1^4 + 965497219268645673*K.1^3 - 144021234303124993817*K.1^2 + 44587269257173647664*K.1 - 2973192711214510308)*X^21 + 1/1163207251*(-168430529642968207524*K.1^9 + 778750542174278863431*K.1^8 + 189948383904734096391*K.1^7 - 2286053439144121340097*K.1^6 - 12645218667243851499171*K.1^5 + 35118085034032266542013*K.1^4 + 23066154440881300686135*K.1^3 + 21577518726705015426492*K.1^2 - 60311861950535215881378*K.1 + 5052600494439054895176)*X^20 + 1/1163207251*(-1285051568990044923719220*K.1^9 + 852766759415130028327992*K.1^8 + 5660274251249381354529753*K.1^7 + 4281144860047971891086130*K.1^6 - 83083748978331160309316361*K.1^5 - 63258576246470104675996434*K.1^4 - 20237356030798824482405673*K.1^3 + 116548933044518616086341248*K.1^2 + 9274604500498477120744185*K.1 - 1683849289351142023340808)*X^19 + 1/1163207251*(1057125159843433095887958361*K.1^9 - 1110631825031298908338790022*K.1^8 - 4317539526075036539655623222*K.1^7 - 1775468744569968390803718606*K.1^6 + 69423039270000647822630400975*K.1^5 + 25410576015556071616379408973*K.1^4 + 888336456091977283354704371*K.1^3 - 99726615774903386605896019707*K.1^2 + 30106551072446298571272231611*K.1 - 1868711385656352362948244416)*X^18 + 1/1163207251*(-139335930543533130284666885487*K.1^9 + 358570219881056877197103633867*K.1^8 + 393437720828282267548924593246*K.1^7 - 671719223426734662378439023090*K.1^6 - 9708593289336583762864320883179*K.1^5 + 10460655301110037578725835266631*K.1^4 + 8060445053442571905224293437954*K.1^3 + 15144975670876874632692243211662*K.1^2 - 23539479921965391169687854509025*K.1 + 1928137467698949349990879909461)*X^17 + 1/1163207251*(-247428683931638800814652262955268*K.1^9 + 139937161167184138401069309486429*K.1^8 + 1109907026770451676262264554280551*K.1^7 + 927868744652954025766985315639622*K.1^6 - 15933321115323739727603784603867360*K.1^5 - 13758814124667872542646864166078207*K.1^4 - 4833019555395328846807041571523604*K.1^3 + 22210721565735944318467860890673930*K.1^2 + 4023306953455437137760656287359132*K.1 - 514402132617909739110970887017733)*X^16 + 1/1163207251*(150820580747232870825393109514823602*K.1^9 - 148313788051630016591468148059725902*K.1^8 - 624381906890654444294813006925267928*K.1^7 - 296593377261203291236832802250183160*K.1^6 + 9877952674191481684673130271501717602*K.1^5 + 4285357910763444697091544541630660059*K.1^4 + 517421271404412689826037745262261449*K.1^3 - 14132591982054464297957632620847124103*K.1^2 + 3359957590336387523701115164702954741*K.1 - 186015349106336337509124126299803102)*X^15 + 1/1163207251*(-20867402856893431017056072689515555075*K.1^9 + 37363341756606926302277928241707618030*K.1^8 + 72446435815940224231366931789395577427*K.1^7 - 30860103088038334776716259346821853968*K.1^6 - 1411012085335887270921123807362199635709*K.1^5 + 503301506901201151355658977773572378978*K.1^4 + 577520034916457951309044439868973834866*K.1^3 + 2114142185792549990028262575096613509606*K.1^2 - 2018426612021943152115411682525987599996*K.1 + 159262650064981334179346346482925002130)*X^14 + 1/1163207251*(-10482277726322137292925294405134084386455*K.1^9 + 4609969759650349703479149186075340877373*K.1^8 + 48112448424592897634501553501047778880731*K.1^7 + 44937045940666832659595191064792236784208*K.1^6 - 671544301047742121932693421513258509963941*K.1^5 - 668701664447617270949572368017349221746983*K.1^4 - 255562461573760107896077092656625147241272*K.1^3 + 928524945981924187936400287895073628802712*K.1^2 + 292057681022763082469904867942204683142516*K.1 - 32244338084721196819906743107986896466878)*X^13 + 1/1163207251*(4664960290017480428268428511018024364170385*K.1^9 - 4364664992861903435784047010406713607373809*K.1^8 - 19496861655091647566990668429635721773565993*K.1^7 - 10124678571868573464238226264744646182461477*K.1^6 + 304944295534973458628617064803879434568479951*K.1^5 + 147046746715733457392526910726620290282193882*K.1^4 + 24589176591605622813928117269891565688965313*K.1^3 - 435028663491173285116236949368431017649634326*K.1^2 + 83378416500606101471558255225425217338543798*K.1 - 3987656067997793571921209702148431588403553)*X^12 + 1/1163207251*(-492993235017105253706882263953298351263675882*K.1^9 + 759208252393282216483565680264291194907114725*K.1^8 + 1813785456310707334928323914472751428432990512*K.1^7 - 201879231737194447675032958329391846737230583*K.1^6 - 33010328073355422930801195505223949089051512746*K.1^5 + 3852320575337624334557266323510776672930113074*K.1^4 + 8884238921417376248935434244823571685789369344*K.1^3 + 48782496584347962271694285335064324766250616196*K.1^2 - 36293800510906594504718361340263444223826056788*K.1 + 2783486684788682809378423964325267805114075182)*X^11 + 1/1163207251*(-88911237001997454823943880807800426036326533105*K.1^9 + 25120521824808104665797785993338907126503036671*K.1^8 + 419666251195049687810835428316052586738061183975*K.1^7 + 440840977236070242070092382759194397152168979866*K.1^6 - 5659294212062604752970208781533008209604064008204*K.1^5 - 6581954556320900192765292147544484413904435630499*K.1^4 - 2706532497103938094942305669866018613486570028905*K.1^3 + 7744000643295818628115877805327759076366768804032*K.1^2 + 3766874604356409914555562281645075857844644841739*K.1 - 384339757124766558972440010129918998547918169926)*X^10 + 1/1163207251*(27705663219311698144496821427720340345181872228612*K.1^9 - 24652153355531851130965113450777670067048641369009*K.1^8 - 116845131177923343261993793581882589264648844674388*K.1^7 - 65552815398113773901807250100551943290171580030809*K.1^6 + 1807753523928808686772394069129746962429944762671083*K.1^5 + 955985495733469466966549287835699766215505641925498*K.1^4 + 194983626687847927920740615303868410203942142188417*K.1^3 - 2571706523968957971725694223643062304198694366515570*K.1^2 + 378047898821801477271851060839820477644890854070143*K.1 - 13614663296456413173219969806966062733958869226900)*X^9 + 1/1163207251*(-2022487674857570578039918446793512300238497243458565*K.1^9 + 2790294880443533035192947462992357409815728861804887*K.1^8 + 7709473664210875541579028122400358596554232815824635*K.1^7 + 556263024538433327406136174516842785010178703712912*K.1^6 - 134570530567612737506262413721172807482001917545783889*K.1^5 - 5305199687145129471973370373783094650916604723731644*K.1^4 + 23947771485467218888960262363983839346977379059635379*K.1^3 + 197071180202286112624788368023025252908536929194150698*K.1^2 - 118978412233642034807172204921869542078211133455664735*K.1 + 8847949676435826973458104779545228806354188837250178)*X^8 + 1/1163207251*(-124215838209557098497018131535084508157940560323854057*K.1^9 + 5294445298080290956437575497963860807893231067838077*K.1^8 + 610975251479759047370666831041362159407243834223101814*K.1^7 + 743099233204303863227565393639208875893736952002948549*K.1^6 - 7828074072320981164481379689438987468553017056527918636*K.1^5 - 11135099284045168735666925963226015994707099240639160575*K.1^4 - 4929741346407709473069763573393841073266372258829582903*K.1^3 + 10538045083793959002371333634041713957659469688244025878*K.1^2 + 8011388108675755692696791860577958396853936121655958857*K.1 - 773205517423339351754121558633876593093338056187010904)*X^7 + 1/1163207251*(26610646529817153272333473277180997965847486814189153635*K.1^9 - 22851794834889980911574155900112670614289775147148912359*K.1^8 - 112910823123242539944154940917079973505344812077260694319*K.1^7 - 66488004223078069629916461354239977965414376352513702098*K.1^6 + 1734132327524096323495585972578010873232884174603338740559*K.1^5 + 971964185331708171866157719816184993041162113204053148836*K.1^4 + 219111811287667980507803017976169243705502881818293871964*K.1^3 - 2462277844479956907771852529345341793763819561358075003152*K.1^2 + 286915129656841085003530070710599710728984106298022766198*K.1 - 6528050563209911273635032205254282607840334700922378924)*X^6 + 1/1163207251*(-1038678747907533443936193188220438573160338123662700735090*K.1^9 + 1414537254778610242685937726983538579445430824413490675275*K.1^8 + 3974596844914304405680116203618834489327365551856369924422*K.1^7 + 364478603514057410564872501707014569362036393079514521848*K.1^6 - 69062143025258270093326844615633354681987177812120942958439*K.1^5 - 3926064840037639787491533189685836230385668632793207759442*K.1^4 + 11587284778486954065417665413431755776264659080861017332516*K.1^3 + 101034829901483744104355399474374027293501861332005328481324*K.1^2 - 59400392708741314946110118051880509942979247543307074869030*K.1 + 4397647955019126203998236116450758721154583995834824863629)*X^5 + 1/1163207251*(-38190887761009175164809304793138263546705232234774644437738*K.1^9 + 9443121885354687355692772249962100157363257314894211271559*K.1^8 + 181378389803496259665331826537400400529776031142510985591731*K.1^7 + 195109102861890836384606287708669801889952366475448081099559*K.1^6 - 2427346546786805614502194191153659526138244572000945843647271*K.1^5 - 2914888287301234344288871839119375483838345241270633413123363*K.1^4 - 1214480362539887473927912351597523328386171175292513343525880*K.1^3 + 3313655269270928440803804159662379307528975299676834597562055*K.1^2 + 1742278528930174004855864378970287392411055684676740987310849*K.1 - 175768817723052837850515678716384046832806970709614923077910)*X^4 + 1/1163207251*(2954284356689951726990351022910831171435371016724143392370487*K.1^9 - 2828384380120461028404350305266762422444316915718076074490540*K.1^8 - 12294009413202258690662436657833155335217781481551833363850435*K.1^7 - 6137514185292855050344784305577837091793920215881351541440933*K.1^6 + 193288018529753351350242017339581865522069715708049451770728987*K.1^5 + 88940247865500619858765977532522173625516029117626225117972439*K.1^4 + 13095030018481746351092667645475608803589228266788170375759545*K.1^3 - 276106278822690268747755221431678492803141242390510609747641255*K.1^2 + 58731509800563642980065613695989411224768374463370919042664450*K.1 - 3034907024700379915982219828354511795361086046564367755990475)*X^3 + 1/1163207251*(-7109378236700690956357258526398714304718461353313267975290974*K.1^9 + 30558108867635175669063900030347111816720252801960142642892179*K.1^8 + 9923376072963293108427800774063505814577100950403954287183697*K.1^7 - 86618842641308336440193397437948616349935939786946934122730262*K.1^6 - 527622792963519476158028745217372839541077390605963146919916996*K.1^5 + 1331859095826174478656360112249953742784364206901562032857282175*K.1^4 + 883863796894159733725803193020232607381460533373497627289283920*K.1^3 + 888336626122757976449545652809287237297645420814397007762523386*K.1^2 - 2332147440644578198164676630423008297506053849099192637548739007*K.1 + 195600640260319614724205973013653003451247643688136481255144579)*X^2 + 1/1163207251*(-840858962700227496453673300018457264033349145604987198110492026*K.1^9 + 707068833476554790099645333421704435573561106524817141369741399*K.1^8 + 3580253067115924383736136955888400537170514150791712400433943833*K.1^7 + 2165024650120107028364578221920680871305163497180901119265744526*K.1^6 - 54756638974547218120437543343379201659834855636504867043317824792*K.1^5 - 31690003985876076319221185336174100596190853786492268221684634682*K.1^4 - 7502321241092937928807408992688092529699677180273835063386923481*K.1^3 + 77662966478109530672219118982313809394989489282834538502799515411*K.1^2 - 7681093684623426039852315678678444351810937759407577447740856653*K.1 + 87236750174913137137213033868294070621317330965939909138698696)*X + 1/1163207251*(1173992812975625883360418543233832486832545924151250795458516718*K.1^9 - 2086980765716118312495091706176735712603326647975156839067539745*K.1^8 - 4088284644283932768193253882753708138836076716520995957683286413*K.1^7 + 1671859064047441962248466349144436941545994900962194591817306882*K.1^6 + 79343411257262553425335080416204929601307868951958792974435181208*K.1^5 - 27334870943163911381846709481690809952826494587505067166832181628*K.1^4 - 31910386348640921649349643409953297312934502951431152618543956032*K.1^3 - 118798872792194537656245066544554985879320744498406360068332878557*K.1^2 + 112166149495956800431322317939315071279946480251357710831919929316*K.1 - 8840589778716039108313050583934222117609793825097724824564796060), 3>
];

rfac := [
<X + 1/8142450757*(-3274776983*K.1^9 + 15800089462*K.1^8 + 7870835549*K.1^7 - 58255846580*K.1^6 - 259843474016*K.1^5 + 752268688306*K.1^4 + 752237643897*K.1^3 + 156911330741*K.1^2 - 1307975609615*K.1 + 202914510949), 7>,
<X^2 + 1/1163207251*(-139577304133*K.1^9 + 143131253510*K.1^8 + 563302969000*K.1^7 + 255216072716*K.1^6 - 9113427200983*K.1^5 - 3546717502897*K.1^4 - 888187737474*K.1^3 + 12617664605512*K.1^2 - 3765259380847*K.1 + 1166753213459)*X + 1/1163207251*(-89086797832124*K.1^9 + 77336067304053*K.1^8 + 366922476420093*K.1^7 + 226686485217189*K.1^6 - 5762602121512457*K.1^5 - 3168357303338176*K.1^4 - 1374931717588951*K.1^3 + 7789593034719387*K.1^2 - 1175388829604503*K.1 + 976775688384452), 7>,
<X^3 + 1/1163207251*(-40159587702*K.1^9 + 61340133708*K.1^8 + 146246460621*K.1^7 - 12828653133*K.1^6 - 2678450374710*K.1^5 + 283927427307*K.1^4 + 578740445517*K.1^3 + 3885780301188*K.1^2 - 2873667360183*K.1 + 335377204395)*X^2 + 1/1163207251*(-29396749883301*K.1^9 + 22664608806108*K.1^8 + 126957273596412*K.1^7 + 84407503062990*K.1^6 - 1909491086749977*K.1^5 - 1241549410798473*K.1^4 - 335189804585895*K.1^3 + 2699489971279146*K.1^2 - 88131561066783*K.1 - 12390142288722)*X + 1/1163207251*(547804042320155*K.1^9 - 1702472912193986*K.1^8 - 1305044255461142*K.1^7 + 3891690319600185*K.1^6 + 38942555288014074*K.1^5 - 60184227247228452*K.1^4 - 43011979435766724*K.1^3 - 62269944321469438*K.1^2 + 119630554628354780*K.1 - 9971704658527683), 7>,
<X^3 + 1/1163207251*(-64523073216*K.1^9 + 72051066684*K.1^8 + 259650959739*K.1^7 + 91337732559*K.1^6 - 4249724984064*K.1^5 - 1272715569147*K.1^4 + 89717473566*K.1^3 + 6160650253275*K.1^2 - 2305472296902*K.1 + 203562956610)*X^2 + 1/1163207251*(5953318244878*K.1^9 - 8793081673754*K.1^8 - 21884507923628*K.1^7 + 637535076492*K.1^6 + 396135047730152*K.1^5 - 23293370203652*K.1^4 - 71203975530089*K.1^3 - 568105239729126*K.1^2 + 405099437566162*K.1 - 60472400734058)*X + 1/1163207251*(215479172871732*K.1^9 - 73279204896031*K.1^8 - 984046779245137*K.1^7 - 1031147864460564*K.1^6 + 13646594123532872*K.1^5 + 15074506977630079*K.1^4 + 7561071571073971*K.1^3 - 17815526653865041*K.1^2 - 7720146447130485*K.1 - 1259483535710957), 7>,
<X^3 + 1/1163207251*(-19221455835*K.1^9 + 38048944125*K.1^8 + 57505979052*K.1^7 - 42184938321*K.1^6 - 1270448323107*K.1^5 + 714317792022*K.1^4 + 241105197573*K.1^3 + 1541086391247*K.1^2 - 1752575993268*K.1 + 419171593626)*X^2 + 1/1163207251*(140613999156*K.1^9 - 526857165606*K.1^8 - 171899280645*K.1^7 + 1163667857415*K.1^6 + 10386516529662*K.1^5 - 21607863308670*K.1^4 - 9935404431033*K.1^3 - 21239202774789*K.1^2 + 59948408298801*K.1 - 21806110824117)*X + 1/1163207251*(209926323026555*K.1^9 + 507538401221608*K.1^8 - 1439086390652177*K.1^7 - 3477389058110823*K.1^6 + 11784070646806776*K.1^5 + 52370904533556195*K.1^4 + 29589912939838767*K.1^3 - 12088334556517594*K.1^2 - 60720905468985856*K.1 + 3392101115412096), 7>,
<X^3 + 1/1163207251*(233407653585*K.1^9 - 197953512126*K.1^8 - 958925644782*K.1^7 - 618878388945*K.1^6 + 15056381386470*K.1^5 + 8594587001529*K.1^4 + 4188589146912*K.1^3 - 20122159690860*K.1^2 + 2588256492054*K.1 - 2958555733173)*X^2 + 1/1163207251*(49930404119199*K.1^9 - 48832628788059*K.1^8 - 200575193205996*K.1^7 - 103994471000970*K.1^6 + 3241775325191352*K.1^5 + 1416984481631730*K.1^4 + 594188451508365*K.1^3 - 4393309379445288*K.1^2 + 1163812169755140*K.1 - 633835308784182)*X + 1/1163207251*(2699293998298217*K.1^9 - 2537891717828141*K.1^8 - 10972667971689476*K.1^7 - 6025921067724831*K.1^6 + 175185341935710306*K.1^5 + 83385830347923504*K.1^4 + 33110147925219222*K.1^3 - 238582638347300053*K.1^2 + 53212133655896537*K.1 - 29527714747206603), 7>,
<X^6 + 1/1163207251*(-20044228149*K.1^9 + 36881303574*K.1^8 + 63713172690*K.1^7 - 30447713673*K.1^6 - 1331311389132*K.1^5 + 557894564898*K.1^4 + 240428386707*K.1^3 + 1811476305294*K.1^2 - 1780374100764*K.1 + 388538329587)*X^5 + 1/1163207251*(-29910365770509*K.1^9 + 24163239585543*K.1^8 + 125871879160302*K.1^7 + 83970809978919*K.1^6 - 1936290508977963*K.1^5 - 1190327073384678*K.1^4 - 451087399862967*K.1^3 + 2720057642753160*K.1^2 - 200609383304130*K.1 + 140222409376107)*X^4 + 1/1163207251*(-5537183450903891*K.1^9 + 3440564782998314*K.1^8 + 24192366600877070*K.1^7 + 19504713556246344*K.1^6 - 355559164486138473*K.1^5 - 285150924929702610*K.1^4 - 121695843858111537*K.1^3 + 466789039551512695*K.1^2 + 45679395254625538*K.1 + 48272718942817488)*X^3 + 1/1163207251*(-481798698731628864*K.1^9 + 481035150425419137*K.1^8 + 1881755918495277366*K.1^7 + 1001782980337083999*K.1^6 - 31111527208628822364*K.1^5 - 12943364293856153661*K.1^4 - 8303818249974126096*K.1^3 + 40928493540604819980*K.1^2 - 12329724747886891947*K.1 + 9618556896500817669)*X^2 + 1/1163207251*(-32709128224648874586*K.1^9 + 52303281453116641494*K.1^8 + 111702716782449001098*K.1^7 - 16302993980051826648*K.1^6 - 2164784161529634011766*K.1^5 + 401640291075968267031*K.1^4 + 207445886513863108017*K.1^3 + 2952470057779003641348*K.1^2 - 2671990104903369871446*K.1 + 827845886232168042756)*X + 1/1163207251*(-902711496729476475428*K.1^9 + 1443139145260946368038*K.1^8 + 3098186771442460582642*K.1^7 - 459560913011747150703*K.1^6 - 59815231319317378412721*K.1^5 + 11030769813858993401445*K.1^4 + 6710336693832600431816*K.1^3 + 82123071656222868864330*K.1^2 - 73895215314579243296008*K.1 + 21816037223011202410618), 7>,
<X^6 + 1/1163207251*(-55598445528*K.1^9 + 97464277191*K.1^8 + 193647449181*K.1^7 - 74922739656*K.1^6 - 3745290976203*K.1^5 + 1219612269033*K.1^4 + 1370281890786*K.1^3 + 5414653654251*K.1^2 - 5133623368062*K.1 + 563031587397)*X^5 + 1/1163207251*(-81257814010041*K.1^9 + 54401312559684*K.1^8 + 356902434154698*K.1^7 + 268957232682708*K.1^6 - 5251763114523654*K.1^5 - 3966976826795364*K.1^4 - 1301179894399230*K.1^3 + 7334376716074986*K.1^2 + 548610891005772*K.1 - 49521909263292)*X^4 + 1/1163207251*(33694717817853610*K.1^9 - 35991828468810271*K.1^8 - 137119362199399918*K.1^7 - 54065961939160338*K.1^6 + 2214358480282801947*K.1^5 + 771256121466643221*K.1^4 + 5809019385064713*K.1^3 - 3183082941745026473*K.1^2 + 1017681095402504431*K.1 - 68480023969557777)*X^3 + 1/1163207251*(-2032002959630030385*K.1^9 + 4624439582036078226*K.1^8 + 6234944776634641341*K.1^7 - 7209844087887533346*K.1^6 - 139982097890287561140*K.1^5 + 113191037600498720595*K.1^4 + 94029787414294682589*K.1^3 + 215147895103517139687*K.1^2 - 287509982450060404326*K.1 + 23491418978525047845)*X^2 + 1/1163207251*(-493790768343260727369*K.1^9 + 129814289288549800107*K.1^8 + 2339552336199784057320*K.1^7 + 2489212313131437544710*K.1^6 - 31408327987210695844128*K.1^5 - 37188703056870861300618*K.1^4 - 15353178654176744543709*K.1^3 + 42958418353006123902393*K.1^2 + 21828030297230927912760*K.1 - 2291437751963590792341)*X + 1/1163207251*(48210026556512622032911*K.1^9 - 34345528721245370755152*K.1^8 - 210466485261688584992594*K.1^7 - 150518341644927340600011*K.1^6 + 3123433490636710369620270*K.1^5 + 2220246495097587246620355*K.1^4 + 664425178452556430847152*K.1^3 - 4397346525975428938277898*K.1^2 - 131745904893780122477830*K.1 + 50226849143557501486360), 7>,
<X^6 + 1/1163207251*(25370217255*K.1^9 + 20954971155*K.1^8 - 136554720138*K.1^7 - 252522268917*K.1^6 + 1513553286357*K.1^5 + 3702674729865*K.1^4 + 2272893220755*K.1^3 - 1794106820505*K.1^2 - 3660472363236*K.1 - 89508116358)*X^5 + 1/1163207251*(-61429025782533*K.1^9 + 49458860672493*K.1^8 + 263217499647318*K.1^7 + 167476548271542*K.1^6 - 3993650138634195*K.1^5 - 2456675472698745*K.1^4 - 642690656637633*K.1^3 + 5634795133547883*K.1^2 - 371223086234622*K.1 + 21264511695810)*X^4 + 1/1163207251*(847067916032353*K.1^9 - 3861072965334796*K.1^8 - 1536367676257444*K.1^7 + 11661279531256599*K.1^6 + 65741901402216531*K.1^5 - 171373153442185851*K.1^4 - 148473719829853596*K.1^3 - 131601741732918236*K.1^2 + 290154457909946248*K.1 + 24534439954490238)*X^3 + 1/1163207251*(277730606209021956*K.1^9 - 110164568634760098*K.1^8 - 1380505297520034021*K.1^7 - 1170665713729654038*K.1^6 + 18176116064632729659*K.1^5 + 18785976474124380948*K.1^4 + 1017981066658871292*K.1^3 - 28710754223883249759*K.1^2 - 10137509311584625182*K.1 + 9690376371521794359)*X^2 + 1/1163207251*(-54197990569418100144*K.1^9 + 65657613268746126612*K.1^8 + 207839290026934410354*K.1^7 + 58492980486547499301*K.1^6 - 3554888732049453215097*K.1^5 - 716570705389948658175*K.1^4 - 118062586967635014108*K.1^3 + 4916910187815407009247*K.1^2 - 2431155703536319339497*K.1 + 738664868644980911583)*X + 1/1163207251*(-2046502013307297741740*K.1^9 + 1936205209395450090333*K.1^8 + 8359135462116013741144*K.1^7 + 4480757225652636301083*K.1^6 - 133070510350996112418819*K.1^5 - 62582649482377682092701*K.1^4 - 21390938601050689372066*K.1^3 + 183257261108497241639652*K.1^2 - 40896466608882222011590*K.1 + 17980173309498903867724), 7>,
<X^6 + 1/1163207251*(38990160189*K.1^9 + 3159664920*K.1^8 - 193340744169*K.1^7 - 255224422800*K.1^6 + 2432657741676*K.1^5 + 3802895137995*K.1^4 + 1886531425836*K.1^3 - 3133491848721*K.1^2 - 2950489346238*K.1 + 106625958282)*X^5 + 1/1163207251*(-60618328436403*K.1^9 + 62389172378424*K.1^8 + 248954779495749*K.1^7 + 106713607645617*K.1^6 - 3978977872750500*K.1^5 - 1538976673394637*K.1^4 - 80050440793308*K.1^3 + 5688743720112492*K.1^2 - 1650367575421809*K.1 + 136160843168511)*X^4 + 1/1163207251*(-10100052806571158*K.1^9 + 3464544947894378*K.1^8 + 47192218384227515*K.1^7 + 47689719031774578*K.1^6 - 645186499312918392*K.1^5 - 708473531121384783*K.1^4 - 281114224301580543*K.1^3 + 901130323169446183*K.1^2 + 354953772359604040*K.1 - 37977853426224807)*X^3 + 1/1163207251*(2951130963287644350*K.1^9 - 3573842446706471424*K.1^8 - 11673188182293884793*K.1^7 - 2901013955009905485*K.1^6 + 195059868266544848253*K.1^5 + 40062772560140683818*K.1^4 - 16461343873617058059*K.1^3 - 281695967375616515067*K.1^2 + 127087712238517194045*K.1 - 8821942653240297372)*X^2 + 1/1163207251*(263480440242558389907*K.1^9 - 143671869672681402900*K.1^8 - 1186876870200702331515*K.1^7 - 1009790817413287704387*K.1^6 + 16954604212044368039355*K.1^5 + 14997163859203897009911*K.1^4 + 5318172807651940214862*K.1^3 - 23578975967108724500145*K.1^2 - 4769413153348387284183*K.1 + 590216256766802400663)*X + 1/1163207251*(-4066184526023756048921*K.1^9 + 7525092161064223533564*K.1^8 + 13908045206453448854101*K.1^7 - 7048756944734081079630*K.1^6 - 275562242416352496448707*K.1^5 + 113976319544589770588664*K.1^4 + 121543039085389609265006*K.1^3 + 414260533001650499793483*K.1^2 - 415571033752690846129261*K.1 + 33006209045701734561496), 7>
];


p := &*[e[1]^e[2] : e in pfac ];
q := &*[e[1]^e[2] : e in qfac ];
r := LeadingCoefficient(p-q) * &*[e[1]^e[2] : e in rfac ];
assert p - q eq r;

MOK := MaximalOrder(K);
IP := ideal<MOK | 283, 167 + K.1 >;

RC,RCf := ResidueClassField(MOK,IP);
PRC<Y> := PolynomialRing(RC);

pbar := PRC ! [RCf(c) : c in Coefficients(p)];
qbar := PRC ! [RCf(c) : c in Coefficients(q)];
rbar := pbar - qbar;

RCt<tbar> := FunctionField(RC);
PRCt<Q> := PolynomialRing(RCt);
fac := Factorization(Evaluate(pbar,tbar)*Evaluate(qbar,Q) - Evaluate(pbar,Q)*Evaluate(qbar,tbar) );
print "subdegrees:", [Degree(f[1]) : f in fac ];

IsSquare(Discriminant(Evaluate(pbar,Q) - tbar*Evaluate(qbar,Q) ));

Factorization(rbar);
Factorization(qbar);

/*
Kt<t> := FunctionField(K);
PKt<Z> := PolynomialRing(Kt);
load "divisor.txt";
assert IsDivisibleBy(Evaluate(p,t) * Evaluate(q,Z) - Evaluate(q,t)* Evaluate(p,Z), divisor);
*/


